Imbalanced Big Data Oversampling: Taxonomy, Algorithms, Software, Guidelines and Future Directions

Learning from imbalanced data is among the most challenging areas in contemporary machine learning. This becomes even more difficult when considered the context of big data that calls for dedicated architectures capable of high-performance processing. Apache Spark is a highly efficient and popular architecture, but it poses specific challenges for algorithms to be implemented for it. While oversampling algorithms are an effective way for handling class imbalance, they have not been designed for distributed environments. In this paper, we propose a holistic look on oversampling algorithms for imbalanced big data. We discuss the taxonomy of oversampling algorithms and their mechanisms used to handle skewed class distributions. We introduce a Spark library with 14 state-of-the-art oversampling algorithms implemented and evaluate their efficacy via extensive experimental study. Using binary and multi-class massive data sets, we analyze the effectiveness of oversampling algorithms and their relationships with different types of classifiers. We evaluate the trade-off between accuracy and time complexity of oversampling algorithms, as well as their scalability when increasing the size of data. This allows us to gain insight into the usefulness of specific components of oversampling algorithms for big data, as well as formulate guidelines and recommendations for designing future resampling approaches for massive imbalanced data. Our library can be downloaded from https://github.com/fsleeman/spark-class-balancing.git.

==> anc/supplementary.tex <==
%% This is file `elsarticle-template-1-num.tex',
%%
%% Copyright 2009 Elsevier Ltd
%%
%% This file is part of the 'Elsarticle Bundle'.
%% ---------------------------------------------
%%
%% It may be distributed under the conditions of the LaTeX Project Public
%% License, either version 1.2 of this license or (at your option) any
%% later version.  The latest version of this license is in
%%    http://www.latex-project.org/lppl.txt
%% and version 1.2 or later is part of all distributions of LaTeX
%% version 1999/12/01 or later.
%%
%% The list of all files belonging to the 'Elsarticle Bundle' is
%% given in the file `manifest.txt'.
%%
%% Template article for Elsevier's document class `elsarticle'
%% with numbered style bibliographic references
%%
%% $Id: elsarticle-template-1-num.tex 149 2009-10-08 05:01:15Z rishi $
%% $URL: http://lenova.river-valley.com/svn/elsbst/trunk/elsarticle-template-1-num.tex $
%%
\documentclass[preprint,12pt]{elsarticle}

%% Use the option review to obtain double line spacing
%% \documentclass[preprint,review,12pt]{elsarticle}

%% Use the options 1p,twocolumn; 3p; 3p,twocolumn; 5p; or 5p,twocolumn
%% for a journal layout:
%% \documentclass[final,1p,times]{elsarticle}
%% \documentclass[final,1p,times,twocolumn]{elsarticle}
%% \documentclass[final,3p,times]{elsarticle}
%% \documentclass[final,3p,times,twocolumn]{elsarticle}
%% \documentclass[final,5p,times]{elsarticle}
%% \documentclass[final,5p,times,twocolumn]{elsarticle}

%% if you use PostScript figures in your article
%% use the graphics package for simple commands
%% \usepackage{graphics}\bibliographystyle{model1-num-names}
\bibliography{sample.bib}
%% or use the graphicx package for more complicated commands
%% \usepackage{graphicx}
%% or use the epsfig package if you prefer to use the old commands
%% \usepackage{epsfig}

%% The amssymb package provides various useful mathematical symbols
\usepackage{amssymb}
%% The amsthm package provides extended theorem environments
%% \usepackage{amsthm}

%% The lineno packages adds line numbers. Start line numbering with
%% \begin{linenumbers}, end it with \end{linenumbers}. Or switch it on
%% for the whole article with \linenumbers after \end{frontmatter}.
\usepackage{lineno}


\usepackage{amsmath,amssymb,amsfonts}
\usepackage{algorithmic}
\usepackage{algorithm}
\usepackage{varwidth}
\usepackage{caption}
\usepackage{multirow}
\usepackage{float}
\usepackage{floatpag}
\usepackage[export]{adjustbox}
\usepackage{booktabs} 

\usepackage{subfloat}
\usepackage[capitalise]{cleveref}
\usepackage{adjustbox}

%% natbib.sty is loaded by default. However, natbib options can be
%% provided with \biboptions{...} command. Following options are
%% valid:

%%   round  -  round parentheses are used (default)
%%   square -  square brackets are used   [option]
%%   curly  -  curly braces are used      {option}
%%   angle  -  angle brackets are used    <option>
%%   semicolon  -  multiple citations separated by semi-colon
%%   colon  - same as semicolon, an earlier confusion
%%   comma  -  separated by comma
%%   numbers-  selects numerical citations
%%   super  -  numerical citations as superscripts
%%   sort   -  sorts multiple citations according to order in ref. list
%%   sort&compress   -  like sort, but also compresses numerical citations
%%   compress - compresses without sorting
%%
%% \biboptions{comma,round}

% \biboptions{}
\extrafloats{1000}

\journal{Journal Name}

\begin{document}

\clearpage
\section{Running Time Plots}
\subsection{Two-class Datasets with Binary Features}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/poker0_vs_2.eps}
	\caption{Execution time for the Poker: 0 vs 2 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:poker0_vs_2}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/poker0_vs_3.eps}
	\caption{Execution time for the Poker: 0 vs 3 dataset, three classifiers and twelve sampling methods.}
	\label{fig:poker0_vs_3}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/poker0_vs_4.eps}
	\caption{Execution time for the Poker: 0 vs 4 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:poker0_vs_4}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/poker0_vs_5.eps}
	\caption{Execution time for the Poker: 0 vs 5 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:poker0_vs_5}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/poker0_vs_6.eps}
	\caption{Execution time for the Poker: 0 vs 6 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:poker0_vs_6}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/poker1_vs_2.eps}
	\caption{Execution time for the Poker: 1 vs 2 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:poker1_vs_2}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/poker1_vs_3.eps}
	\caption{Execution time for the Poker: 1 vs 3 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:poker1_vs_3}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/poker1_vs_4.eps}
	\caption{Execution time for the Poker: 1 vs 4 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:poker1_vs_4}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/poker1_vs_5.eps}
	\caption{Execution time for the Poker: 1 vs 5 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:poker1_vs_5}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/poker1_vs_6.eps}
	\caption{Execution time for the Poker: 1 vs 6 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:poker1_vs_6}
\end{figure}

\clearpage
\subsection{Two-class Datasets with Continuous Features}

\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/bitcoin.eps}
	\caption{Execution time for the Bitcoin dataset, three classifiers and tweleve sampling methods.}
	\label{fig:bitcoin}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/fuzzing.eps}
	\caption{Execution time for the Fuzzing dataset, three classifiers and tweleve sampling methods.}
	\label{fig:fuzzing}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/higgs_ir16.eps}
	\caption{Execution time for the HIGGS: Imbalanced Ratio 16:1 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:higgs_ir16}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/higgs_ir8.eps}
	\caption{Execution time for the HIGGS: Imbalanced Ratio 8:1 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:higgs_ir8}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/higgs_ir4.eps}
	\caption{Execution time for the HIGGS: Imbalanced Ratio 4:1 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:higgs_ir4}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/susy_ir16.eps}
	\caption{Execution time for the SUSY: Imbalanced Ratio 16:1 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:susy_ir16}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/susy_ir8.eps}
	\caption{Execution time for the SUSY: Imbalanced Ratio 8:1 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:susy_ir8}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/susy_ir4.eps}
	\caption{Execution time for the SUSY: Imbalanced Ratio 4:1 dataset, three classifiers and tweleve sampling methods.}
	\label{fig:susy_ir4}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/mirai.eps}
	\caption{Execution time for the MIRAI dataset, three classifiers and tweleve sampling methods.}
	\label{fig:mirai}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/ssl_renegotiation.eps}
	\caption{Execution time for the SSL Renegotiation  dataset, three classifiers and tweleve sampling methods.}
	\label{fig:ssl_renegotiation}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/syn_dos.eps}
	\caption{Execution time for the SYN DOS dataset, three classifiers and tweleve sampling methods.}
	\label{fig:syn_dos}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/video_injection.eps}
	\caption{Execution time for the Video Injection dataset, three classifiers and tweleve sampling methods.}
	\label{fig:video_injection}
\end{figure}

\clearpage
\subsection{Multi-class Datasets with Continuous Features}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/covtype.eps}
	\caption{Execution time for the Cover Type dataset, three classifiers and tweleve sampling methods.}
	\label{fig:covtype}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/seer.eps}
	\caption{Execution time for the SEER dataset, three classifiers and tweleve sampling methods.}
	\label{fig:seer}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/traffic.eps}
	\caption{Execution time for the Traffic dataset, three classifiers and tweleve sampling methods.}
	\label{fig:traffic}
\end{figure}
\begin{figure}[h]
	\centering
	\includegraphics[width=16cm]{figures/wcs_plots/bar_plots/iot.eps}
	\caption{Execution time for the IoT dataset, three classifiers and tweleve sampling methods.}
	\label{fig:iot}
\end{figure}


\clearpage
\section{Data Tables}
\subsection{Two-class Datasets with Binary Features}
\subsubsection{Poker: 0 vs 2}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Poker: 0 vs 2}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 97.41 & 87.00 & 98.61 & 83.71 & 785 & 83 & 868\\
		Borderline SMOTE & 92.60 & 58.01 & 96.18 & 53.59 & 833 & 82 & 914\\
		CCR & 91.50 & 50.38 & 95.65 & 46.78 & 828 & 150 & 978\\
		Cluster SMOTE & 97.15 & 86.33 & 96.38 & 83.45 & 47 & 148 & 196\\
		Gaussian SMOTE & 91.32 & 49.07 & 0.00 & 45.66 & 58 & 14 & 72\\
		k-Means SMOTE & 94.33 & 72.98 & 84.69 & 69.29 & 62 & 245 & 307\\
		None & 91.85 & 52.88 & 95.82 & 48.96 & 1 & 129 & 130\\
		NRAS & 95.62 & 76.89 & 97.67 & 72.45 & 915 & 174 & 1,089\\
		Random Oversampling & 99.87 & 99.37 & 99.93 & 99.16 & 5 & 140 & 145\\
		Safe Level SMOTE & 99.37 & 97.00 & 99.66 & 96.05 & 16,978 & 62 & 17,040\\
		SMOTE & 97.56 & 87.77 & 98.69 & 84.64 & 87 & 131 & 218\\
		SMOTE-D & 96.92 & 84.24 & 98.36 & 80.60 & 93 & 134 & 227\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Poker: 0 vs 2 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Poker: 0 vs 2}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 91.32 & 49.07 & 0.00 & 45.66 & 785 & 39 & 824\\
		Borderline SMOTE & 91.32 & 49.07 & 0.00 & 45.66 & 833 & 130 & 962\\
		CCR & 91.32 & 49.07 & 0.00 & 45.66 & 828 & 195 & 1,023\\
		Cluster SMOTE & 56.19 & 42.73 & 27.90 & 33.05 & 47 & 22 & 69\\
		Gaussian SMOTE & 91.32 & 49.07 & 0.00 & 45.66 & 58 & 80 & 138\\
		k-Means SMOTE & 91.32 & 49.07 & 0.00 & 45.66 & 62 & 66 & 128\\
		None & 91.32 & 49.07 & 0.00 & 45.66 & 1 & 157 & 159\\
		NRAS & 54.33 & 42.06 & 27.96 & 31.93 & 915 & 24 & 938\\
		Random Oversampling & 74.79 & 42.47 & 0.00 & 37.40 & 5 & 58 & 63\\
		Safe Level SMOTE & 91.32 & 49.07 & 0.00 & 45.66 & 16,978 & 62 & 17,040\\
		SMOTE & 51.51 & 40.97 & 28.14 & 30.25 & 87 & 20 & 107\\
		SMOTE-D & 91.32 & 49.07 & 0.00 & 45.66 & 93 & 74 & 167\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Poker: 0 vs 2 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Poker: 0 vs 2}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 56.38 & 43.38 & 28.58 & 33.25 & 785 & 2 & 787\\
		Borderline SMOTE & 91.32 & 49.07 & 0.00 & 45.66 & 833 & 3 & 836\\
		CCR & 91.32 & 49.07 & 0.00 & 45.66 & 828 & 3 & 830\\
		Cluster SMOTE & 57.05 & 43.17 & 28.02 & 33.59 & 47 & 3 & 51\\
		Gaussian SMOTE & 91.32 & 49.07 & 0.00 & 45.66 & 58 & 3 & 61\\
		k-Means SMOTE & 53.57 & 41.36 & 28.27 & 31.53 & 62 & 7 & 70\\
		None & 91.32 & 49.07 & 0.00 & 45.66 & 1 & 2 & 3\\
		NRAS & 55.49 & 42.54 & 27.93 & 32.64 & 915 & 3 & 918\\
		Random Oversampling & 51.67 & 41.07 & 28.18 & 30.35 & 5 & 2 & 7\\
		Safe Level SMOTE & 57.26 & 43.61 & 28.40 & 33.77 & 16,978 & 4 & 16,982\\
		SMOTE & 51.81 & 41.11 & 28.15 & 30.43 & 87 & 3 & 90\\
		SMOTE-D & 52.25 & 41.21 & 28.02 & 30.68 & 93 & 3 & 96\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Poker: 0 vs 2 dataset.}
\end{table}
\clearpage
\subsubsection{Poker: 0 vs 3}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Poker: 0 vs 3}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 96.35 & 55.59 & 98.15 & 53.08 & 389 & 104 & 492\\
		Borderline SMOTE & 96.10 & 51.72 & 98.03 & 49.76 & 405 & 90 & 495\\
		CCR & 96.01 & 50.37 & 78.39 & 48.63 & 331 & 65 & 396\\
		Cluster SMOTE & 96.76 & 61.76 & 93.61 & 58.71 & 26 & 107 & 133\\
		Gaussian SMOTE & 95.96 & 49.58 & 0.00 & 47.98 & 25 & 14 & 39\\
		k-Means SMOTE & 95.71 & 51.85 & 60.11 & 50.06 & 36 & 151 & 187\\
		None & 96.06 & 51.16 & 98.01 & 49.29 & 1 & 63 & 64\\
		NRAS & 97.04 & 65.38 & 98.35 & 61.98 & 349 & 83 & 433\\
		Random Oversampling & 99.27 & 92.37 & 99.62 & 90.53 & 5 & 72 & 77\\
		Safe Level SMOTE & 98.96 & 89.04 & 99.46 & 86.61 & 17,285 & 67 & 17,352\\
		SMOTE & 96.06 & 51.16 & 98.01 & 49.30 & 18 & 111 & 128\\
		SMOTE-D & 96.14 & 52.42 & 98.05 & 50.37 & 19 & 111 & 130\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Poker: 0 vs 3 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Poker: 0 vs 3}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 40.81 & 25.06 & 0.00 & 20.40 & 389 & 53 & 442\\
		Borderline SMOTE & 95.96 & 49.58 & 0.00 & 47.98 & 405 & 98 & 503\\
		CCR & 95.96 & 49.58 & 0.00 & 47.98 & 331 & 116 & 447\\
		Cluster SMOTE & 54.22 & 37.15 & 19.45 & 29.29 & 26 & 18 & 44\\
		Gaussian SMOTE & 95.96 & 49.58 & 0.00 & 47.98 & 25 & 92 & 118\\
		k-Means SMOTE & 95.96 & 49.58 & 0.00 & 47.98 & 36 & 46 & 82\\
		None & 95.96 & 49.58 & 0.00 & 47.98 & 1 & 87 & 87\\
		NRAS & 57.90 & 39.08 & 19.76 & 31.33 & 349 & 21 & 370\\
		Random Oversampling & 59.19 & 33.23 & 0.00 & 29.60 & 5 & 63 & 67\\
		Safe Level SMOTE & 95.96 & 49.58 & 0.00 & 47.98 & 17,285 & 56 & 17,341\\
		SMOTE & 52.03 & 35.88 & 19.09 & 28.07 & 18 & 17 & 34\\
		SMOTE-D & 95.96 & 49.58 & 0.00 & 47.98 & 19 & 52 & 71\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Poker: 0 vs 3 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Poker: 0 vs 3}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 53.34 & 36.68 & 19.36 & 28.81 & 389 & 2 & 391\\
		Borderline SMOTE & 95.96 & 49.58 & 0.00 & 47.98 & 405 & 3 & 408\\
		CCR & 95.96 & 49.58 & 0.00 & 47.98 & 331 & 2 & 333\\
		Cluster SMOTE & 55.17 & 37.57 & 19.41 & 29.81 & 26 & 3 & 29\\
		Gaussian SMOTE & 95.96 & 49.58 & 0.00 & 47.98 & 25 & 3 & 28\\
		k-Means SMOTE & 64.65 & 41.47 & 19.13 & 34.92 & 36 & 6 & 42\\
		None & 95.96 & 49.58 & 0.00 & 47.98 & 1 & 1 & 2\\
		NRAS & 59.76 & 39.98 & 19.84 & 32.35 & 349 & 3 & 352\\
		Random Oversampling & 51.78 & 35.71 & 19.01 & 27.93 & 5 & 3 & 7\\
		Safe Level SMOTE & 56.91 & 38.40 & 19.41 & 30.75 & 17,285 & 4 & 17,289\\
		SMOTE & 52.53 & 36.12 & 19.09 & 28.34 & 18 & 3 & 21\\
		SMOTE-D & 53.83 & 36.84 & 19.24 & 29.06 & 19 & 3 & 22\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Poker: 0 vs 3 dataset.}
\end{table}
\clearpage
\subsubsection{Poker: 0 vs 4}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Poker: 0 vs 4}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 99.23 & 49.92 & 0.00 & 49.62 & 92 & 80 & 172\\
		Borderline SMOTE & 99.23 & 49.92 & 0.00 & 49.62 & 92 & 56 & 148\\
		CCR & 99.23 & 49.92 & 0.00 & 49.62 & 80 & 42 & 123\\
		Cluster SMOTE & 99.03 & 56.21 & 63.96 & 54.08 & 24 & 57 & 81\\
		Gaussian SMOTE & 99.23 & 49.92 & 0.00 & 49.62 & 15 & 14 & 29\\
		k-Means SMOTE & 99.22 & 50.00 & 5.14 & 49.68 & 32 & 72 & 104\\
		None & 99.23 & 49.92 & 0.00 & 49.62 & 1 & 42 & 43\\
		NRAS & 96.65 & 52.91 & 9.64 & 49.55 & 92 & 56 & 148\\
		Random Oversampling & 95.86 & 64.21 & 32.87 & 53.49 & 5 & 40 & 45\\
		Safe Level SMOTE & 98.90 & 51.10 & 41.41 & 50.34 & 15,818 & 69 & 15,886\\
		SMOTE & 99.23 & 50.16 & 34.01 & 49.81 & 9 & 62 & 71\\
		SMOTE-D & 99.23 & 49.92 & 0.00 & 49.62 & 9 & 64 & 73\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Poker: 0 vs 4 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Poker: 0 vs 4}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 20.46 & 11.48 & 0.00 & 10.23 & 92 & 50 & 142\\
		Borderline SMOTE & 99.23 & 49.92 & 0.00 & 49.62 & 92 & 115 & 207\\
		CCR & 99.23 & 49.92 & 0.00 & 49.62 & 80 & 75 & 155\\
		Cluster SMOTE & 67.24 & 39.31 & 12.06 & 34.37 & 24 & 16 & 40\\
		Gaussian SMOTE & 99.23 & 49.92 & 0.00 & 49.62 & 15 & 94 & 110\\
		k-Means SMOTE & 99.23 & 49.92 & 0.00 & 49.62 & 32 & 60 & 92\\
		None & 99.23 & 49.92 & 0.00 & 49.62 & 1 & 86 & 87\\
		NRAS & 82.66 & 44.62 & 9.63 & 42.06 & 92 & 49 & 141\\
		Random Oversampling & 59.85 & 30.70 & 0.00 & 29.92 & 5 & 83 & 88\\
		Safe Level SMOTE & 99.23 & 49.92 & 0.00 & 49.62 & 15,818 & 40 & 15,858\\
		SMOTE & 66.67 & 38.96 & 11.89 & 34.06 & 9 & 16 & 24\\
		SMOTE-D & 99.23 & 49.92 & 0.00 & 49.62 & 9 & 47 & 56\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Poker: 0 vs 4 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Poker: 0 vs 4}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 73.05 & 42.04 & 12.28 & 37.36 & 92 & 2 & 94\\
		Borderline SMOTE & 99.23 & 49.92 & 0.00 & 49.62 & 92 & 2 & 95\\
		CCR & 99.23 & 49.92 & 0.00 & 49.62 & 80 & 2 & 82\\
		Cluster SMOTE & 70.75 & 41.21 & 12.64 & 36.21 & 24 & 3 & 27\\
		Gaussian SMOTE & 99.23 & 49.92 & 0.00 & 49.62 & 15 & 4 & 19\\
		k-Means SMOTE & 80.08 & 44.26 & 9.55 & 40.71 & 32 & 6 & 38\\
		None & 99.23 & 49.92 & 0.00 & 49.62 & 1 & 1 & 2\\
		NRAS & 84.94 & 45.21 & 8.49 & 43.13 & 92 & 3 & 95\\
		Random Oversampling & 69.03 & 40.30 & 12.39 & 35.31 & 5 & 3 & 8\\
		Safe Level SMOTE & 66.73 & 38.35 & 10.56 & 34.00 & 15,818 & 2 & 15,820\\
		SMOTE & 70.16 & 40.85 & 12.46 & 35.90 & 9 & 3 & 12\\
		SMOTE-D & 69.53 & 40.47 & 12.28 & 35.56 & 9 & 3 & 12\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Poker: 0 vs 4 dataset.}
\end{table}
\clearpage
\subsubsection{Poker: 0 vs 5}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Poker: 0 vs 5}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 99.60 & 50.27 & 39.92 & 50.06 & 59 & 48 & 107\\
		Borderline SMOTE & 99.60 & 49.96 & 0.00 & 49.80 & 59 & 41 & 99\\
		CCR & 99.87 & 86.18 & 99.94 & 84.14 & 51 & 20 & 71\\
		Cluster SMOTE & 99.60 & 57.08 & 90.94 & 55.84 & 23 & 44 & 67\\
		Gaussian SMOTE & 99.60 & 49.96 & 0.00 & 49.80 & 15 & 15 & 30\\
		k-Means SMOTE & 99.57 & 51.92 & 42.75 & 51.45 & 32 & 43 & 75\\
		None & 99.64 & 55.72 & 79.86 & 54.62 & 1 & 24 & 25\\
		NRAS & 99.76 & 71.04 & 99.54 & 69.45 & 60 & 40 & 100\\
		Random Oversampling & 99.96 & 96.34 & 99.98 & 95.56 & 5 & 27 & 31\\
		Safe Level SMOTE & 99.93 & 92.64 & 99.97 & 91.26 & 16,791 & 58 & 16,849\\
		SMOTE & 99.56 & 50.24 & 23.00 & 50.05 & 8 & 41 & 50\\
		SMOTE-D & 99.61 & 50.28 & 39.92 & 50.06 & 8 & 40 & 48\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Poker: 0 vs 5 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Poker: 0 vs 5}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 59.92 & 30.36 & 0.00 & 29.96 & 59 & 43 & 102\\
		Borderline SMOTE & 99.60 & 49.96 & 0.00 & 49.80 & 59 & 139 & 198\\
		CCR & 79.76 & 40.16 & 0.00 & 39.88 & 51 & 81 & 132\\
		Cluster SMOTE & 62.00 & 34.53 & 6.32 & 31.25 & 23 & 17 & 41\\
		Gaussian SMOTE & 99.60 & 49.96 & 0.00 & 49.80 & 15 & 88 & 103\\
		k-Means SMOTE & 99.60 & 49.96 & 0.00 & 49.80 & 32 & 57 & 89\\
		None & 99.60 & 49.96 & 0.00 & 49.80 & 1 & 90 & 91\\
		NRAS & 66.87 & 37.07 & 7.12 & 33.74 & 60 & 17 & 77\\
		Random Oversampling & 40.08 & 20.57 & 0.00 & 20.04 & 5 & 116 & 121\\
		Safe Level SMOTE & 99.60 & 49.96 & 0.00 & 49.80 & 16,791 & 44 & 16,835\\
		SMOTE & 59.04 & 33.33 & 6.97 & 29.78 & 8 & 18 & 26\\
		SMOTE-D & 99.60 & 49.96 & 0.00 & 49.80 & 8 & 81 & 89\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Poker: 0 vs 5 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Poker: 0 vs 5}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 61.16 & 34.28 & 6.80 & 30.85 & 59 & 2 & 61\\
		Borderline SMOTE & 99.60 & 49.96 & 0.00 & 49.80 & 59 & 3 & 62\\
		CCR & 99.60 & 49.96 & 0.00 & 49.80 & 51 & 2 & 53\\
		Cluster SMOTE & 64.46 & 35.71 & 6.50 & 32.49 & 23 & 3 & 26\\
		Gaussian SMOTE & 99.60 & 50.11 & 11.52 & 49.93 & 15 & 3 & 18\\
		k-Means SMOTE & 71.16 & 38.40 & 5.10 & 35.79 & 32 & 7 & 39\\
		None & 99.60 & 49.96 & 0.00 & 49.80 & 1 & 1 & 2\\
		NRAS & 71.43 & 39.25 & 7.45 & 36.06 & 60 & 3 & 63\\
		Random Oversampling & 59.90 & 33.75 & 7.01 & 30.21 & 5 & 3 & 8\\
		Safe Level SMOTE & 62.31 & 35.01 & 7.38 & 31.45 & 16,791 & 2 & 16,793\\
		SMOTE & 61.08 & 34.30 & 6.97 & 30.81 & 8 & 4 & 12\\
		SMOTE-D & 63.18 & 35.29 & 6.98 & 31.87 & 8 & 3 & 11\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Poker: 0 vs 5 dataset.}
\end{table}
\clearpage
\subsubsection{Poker: 0 vs 6}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Poker: 0 vs 6}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 99.72 & 50.19 & 19.97 & 50.03 & 47 & 42 & 89\\
		Borderline SMOTE & 99.73 & 53.44 & 99.87 & 52.69 & 43 & 32 & 76\\
		CCR & 99.72 & 49.97 & 0.00 & 49.86 & 44 & 33 & 77\\
		Cluster SMOTE & 99.72 & 51.06 & 39.95 & 50.74 & 23 & 50 & 73\\
		Gaussian SMOTE & 99.72 & 49.97 & 0.00 & 49.86 & 14 & 14 & 28\\
		k-Means SMOTE & 99.72 & 50.85 & 39.95 & 50.57 & 33 & 57 & 90\\
		None & 99.72 & 50.63 & 59.92 & 50.39 & 1 & 27 & 28\\
		NRAS & 99.91 & 85.05 & 79.98 & 83.97 & 49 & 34 & 83\\
		Random Oversampling & 99.78 & 63.55 & 99.89 & 61.39 & 5 & 31 & 36\\
		Safe Level SMOTE & 99.74 & 55.33 & 98.13 & 54.28 & 15,990 & 49 & 16,038\\
		SMOTE & 99.72 & 50.41 & 39.94 & 50.21 & 8 & 51 & 59\\
		SMOTE-D & 99.72 & 50.19 & 19.97 & 50.04 & 8 & 47 & 55\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Poker: 0 vs 6 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Poker: 0 vs 6}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 40.06 & 20.41 & 0.00 & 20.03 & 47 & 44 & 90\\
		Borderline SMOTE & 99.72 & 49.97 & 0.00 & 49.86 & 43 & 98 & 141\\
		CCR & 99.72 & 49.97 & 0.00 & 49.86 & 44 & 100 & 143\\
		Cluster SMOTE & 63.10 & 34.78 & 5.38 & 31.73 & 23 & 17 & 39\\
		Gaussian SMOTE & 99.72 & 49.97 & 0.00 & 49.86 & 14 & 76 & 90\\
		k-Means SMOTE & 99.72 & 49.97 & 0.00 & 49.86 & 33 & 57 & 90\\
		None & 99.72 & 49.97 & 0.00 & 49.86 & 1 & 88 & 90\\
		NRAS & 64.57 & 35.17 & 5.86 & 32.51 & 49 & 22 & 71\\
		Random Oversampling & 59.94 & 30.26 & 0.00 & 29.97 & 5 & 109 & 114\\
		Safe Level SMOTE & 99.72 & 49.97 & 0.00 & 49.86 & 15,990 & 62 & 16,051\\
		SMOTE & 59.75 & 33.16 & 5.17 & 30.04 & 8 & 18 & 25\\
		SMOTE-D & 99.72 & 49.97 & 0.00 & 49.86 & 8 & 62 & 71\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Poker: 0 vs 6 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Poker: 0 vs 6}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 78.69 & 41.94 & 5.79 & 39.59 & 47 & 2 & 49\\
		Borderline SMOTE & 99.72 & 49.97 & 0.00 & 49.86 & 43 & 2 & 45\\
		CCR & 99.72 & 49.97 & 0.00 & 49.86 & 44 & 2 & 46\\
		Cluster SMOTE & 65.91 & 36.09 & 5.40 & 33.14 & 23 & 3 & 26\\
		Gaussian SMOTE & 99.72 & 49.97 & 0.00 & 49.86 & 14 & 3 & 17\\
		k-Means SMOTE & 75.05 & 40.24 & 5.43 & 37.74 & 33 & 5 & 38\\
		None & 99.72 & 49.97 & 0.00 & 49.86 & 1 & 1 & 3\\
		NRAS & 66.05 & 35.74 & 4.25 & 33.16 & 49 & 3 & 51\\
		Random Oversampling & 59.91 & 33.26 & 5.25 & 30.12 & 5 & 3 & 7\\
		Safe Level SMOTE & 70.06 & 37.94 & 5.14 & 35.22 & 15,990 & 4 & 15,993\\
		SMOTE & 61.88 & 34.17 & 5.19 & 31.11 & 8 & 2 & 10\\
		SMOTE-D & 63.69 & 35.07 & 5.39 & 32.03 & 8 & 2 & 11\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Poker: 0 vs 6 dataset.}
\end{table}
\clearpage
\subsubsection{Poker: 1 vs 2}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Poker: 1 vs 2}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 89.88 & 48.95 & 71.57 & 44.98 & 927 & 152 & 1,079\\
		Borderline SMOTE & 89.87 & 48.90 & 0.00 & 44.94 & 995 & 132 & 1,127\\
		CCR & 89.87 & 48.90 & 0.00 & 44.94 & 617 & 141 & 757\\
		Cluster SMOTE & 89.89 & 49.46 & 80.00 & 45.44 & 32 & 142 & 174\\
		Gaussian SMOTE & 89.87 & 48.90 & 0.00 & 44.94 & 72 & 15 & 87\\
		k-Means SMOTE & 87.60 & 50.48 & 29.94 & 47.47 & 43 & 193 & 236\\
		None & 89.87 & 48.90 & 0.00 & 44.94 & 1 & 139 & 140\\
		NRAS & 89.86 & 48.93 & 55.25 & 44.97 & 668 & 177 & 846\\
		Random Oversampling & 91.00 & 57.27 & 87.05 & 52.52 & 4 & 167 & 171\\
		Safe Level SMOTE & 89.92 & 49.25 & 92.92 & 45.24 & 16,327 & 146 & 16,473\\
		SMOTE & 89.87 & 48.92 & 56.88 & 44.95 & 58 & 147 & 205\\
		SMOTE-D & 89.88 & 48.94 & 89.25 & 44.97 & 60 & 140 & 200\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Poker: 1 vs 2 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Poker: 1 vs 2}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 26.08 & 24.20 & 0.00 & 13.04 & 927 & 42 & 969\\
		Borderline SMOTE & 89.87 & 48.90 & 0.00 & 44.94 & 995 & 148 & 1,143\\
		CCR & 89.87 & 48.90 & 0.00 & 44.94 & 617 & 82 & 699\\
		Cluster SMOTE & 52.24 & 42.30 & 30.05 & 31.46 & 32 & 17 & 50\\
		Gaussian SMOTE & 89.87 & 48.90 & 0.00 & 44.94 & 72 & 90 & 162\\
		k-Means SMOTE & 89.87 & 48.90 & 0.00 & 44.94 & 43 & 53 & 96\\
		None & 89.87 & 48.90 & 0.00 & 44.94 & 1 & 68 & 69\\
		NRAS & 56.10 & 43.94 & 30.10 & 33.88 & 668 & 17 & 685\\
		Random Oversampling & 73.92 & 42.72 & 0.00 & 36.96 & 4 & 65 & 69\\
		Safe Level SMOTE & 89.87 & 48.90 & 0.00 & 44.94 & 16,327 & 91 & 16,418\\
		SMOTE & 51.54 & 42.21 & 30.31 & 31.05 & 58 & 16 & 74\\
		SMOTE-D & 89.87 & 48.90 & 0.00 & 44.94 & 60 & 51 & 111\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Poker: 1 vs 2 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Poker: 1 vs 2}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 51.13 & 41.96 & 30.24 & 30.78 & 927 & 2 & 929\\
		Borderline SMOTE & 89.87 & 48.90 & 0.00 & 44.94 & 995 & 3 & 998\\
		CCR & 89.87 & 48.90 & 0.00 & 44.94 & 617 & 2 & 619\\
		Cluster SMOTE & 53.05 & 42.59 & 29.97 & 31.95 & 32 & 2 & 35\\
		Gaussian SMOTE & 89.87 & 48.90 & 0.00 & 44.94 & 72 & 3 & 75\\
		k-Means SMOTE & 61.23 & 45.72 & 30.20 & 37.12 & 43 & 6 & 49\\
		None & 89.87 & 48.90 & 0.00 & 44.94 & 1 & 1 & 2\\
		NRAS & 57.24 & 44.34 & 30.04 & 34.58 & 668 & 2 & 671\\
		Random Oversampling & 52.16 & 42.37 & 30.18 & 31.42 & 4 & 3 & 7\\
		Safe Level SMOTE & 60.17 & 45.79 & 30.55 & 36.50 & 16,327 & 5 & 16,332\\
		SMOTE & 51.78 & 42.33 & 30.34 & 31.20 & 58 & 3 & 61\\
		SMOTE-D & 52.36 & 42.62 & 30.39 & 31.57 & 60 & 3 & 63\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Poker: 1 vs 2 dataset.}
\end{table}
\clearpage
\subsubsection{Poker: 1 vs 3}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Poker: 1 vs 3}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 95.26 & 49.74 & 78.08 & 47.82 & 461 & 132 & 593\\
		Borderline SMOTE & 95.24 & 49.52 & 19.52 & 47.63 & 454 & 119 & 573\\
		CCR & 95.24 & 49.51 & 0.00 & 47.62 & 383 & 102 & 485\\
		Cluster SMOTE & 95.20 & 50.22 & 83.61 & 48.25 & 29 & 154 & 183\\
		Gaussian SMOTE & 95.24 & 49.51 & 0.00 & 47.62 & 30 & 14 & 44\\
		k-Means SMOTE & 94.84 & 50.02 & 32.38 & 48.23 & 37 & 178 & 215\\
		None & 95.24 & 49.51 & 0.00 & 47.62 & 1 & 104 & 105\\
		NRAS & 95.26 & 49.81 & 94.99 & 47.87 & 405 & 139 & 544\\
		Random Oversampling & 96.10 & 60.76 & 96.14 & 57.44 & 5 & 112 & 117\\
		Safe Level SMOTE & 95.66 & 55.00 & 97.80 & 52.29 & 14,229 & 101 & 14,330\\
		SMOTE & 95.24 & 49.52 & 19.52 & 47.63 & 22 & 152 & 173\\
		SMOTE-D & 95.24 & 49.53 & 19.52 & 47.64 & 23 & 154 & 177\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Poker: 1 vs 3 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Poker: 1 vs 3}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 22.86 & 17.90 & 0.00 & 11.43 & 461 & 53 & 514\\
		Borderline SMOTE & 95.24 & 49.51 & 0.00 & 47.62 & 454 & 118 & 572\\
		CCR & 95.24 & 49.51 & 0.00 & 47.62 & 383 & 130 & 513\\
		Cluster SMOTE & 54.68 & 38.60 & 21.50 & 29.99 & 29 & 20 & 49\\
		Gaussian SMOTE & 95.24 & 49.51 & 0.00 & 47.62 & 30 & 78 & 108\\
		k-Means SMOTE & 95.24 & 49.51 & 0.00 & 47.62 & 37 & 67 & 104\\
		None & 95.24 & 49.51 & 0.00 & 47.62 & 1 & 128 & 129\\
		NRAS & 60.66 & 41.50 & 21.79 & 33.33 & 405 & 17 & 422\\
		Random Oversampling & 40.95 & 25.80 & 0.00 & 20.48 & 5 & 78 & 83\\
		Safe Level SMOTE & 95.24 & 49.51 & 0.00 & 47.62 & 14,229 & 45 & 14,274\\
		SMOTE & 52.50 & 37.44 & 21.28 & 28.76 & 22 & 16 & 37\\
		SMOTE-D & 95.24 & 49.51 & 0.00 & 47.62 & 23 & 59 & 82\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Poker: 1 vs 3 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Poker: 1 vs 3}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 53.38 & 37.94 & 21.40 & 29.26 & 461 & 2 & 463\\
		Borderline SMOTE & 95.24 & 49.51 & 0.00 & 47.62 & 454 & 3 & 457\\
		CCR & 95.24 & 49.51 & 0.00 & 47.62 & 383 & 2 & 385\\
		Cluster SMOTE & 55.58 & 39.01 & 21.50 & 30.48 & 29 & 4 & 33\\
		Gaussian SMOTE & 95.24 & 49.51 & 0.00 & 47.62 & 30 & 3 & 32\\
		k-Means SMOTE & 59.98 & 40.67 & 21.36 & 32.90 & 37 & 11 & 48\\
		None & 95.24 & 49.51 & 0.00 & 47.62 & 1 & 2 & 3\\
		NRAS & 62.62 & 42.39 & 21.87 & 34.43 & 405 & 3 & 408\\
		Random Oversampling & 52.58 & 37.56 & 21.40 & 28.82 & 5 & 3 & 8\\
		Safe Level SMOTE & 59.94 & 41.07 & 21.60 & 32.91 & 14,229 & 2 & 14,231\\
		SMOTE & 53.00 & 37.72 & 21.34 & 29.04 & 22 & 3 & 25\\
		SMOTE-D & 53.45 & 37.88 & 21.28 & 29.28 & 23 & 3 & 26\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Poker: 1 vs 3 dataset.}
\end{table}
\clearpage
\subsubsection{Poker: 1 vs 4}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Poker: 1 vs 4}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 99.09 & 49.91 & 0.00 & 49.54 & 106 & 81 & 187\\
		Borderline SMOTE & 99.09 & 49.91 & 0.00 & 49.54 & 107 & 60 & 167\\
		CCR & 99.09 & 49.91 & 0.00 & 49.54 & 83 & 41 & 124\\
		Cluster SMOTE & 98.77 & 58.61 & 52.58 & 57.32 & 21 & 59 & 81\\
		Gaussian SMOTE & 99.09 & 49.91 & 0.00 & 49.54 & 16 & 14 & 30\\
		k-Means SMOTE & 99.05 & 50.15 & 19.46 & 49.77 & 29 & 90 & 119\\
		None & 99.09 & 49.91 & 0.00 & 49.54 & 1 & 42 & 43\\
		NRAS & 99.09 & 49.91 & 0.00 & 49.54 & 89 & 61 & 150\\
		Random Oversampling & 96.24 & 67.69 & 38.34 & 55.72 & 5 & 42 & 47\\
		Safe Level SMOTE & 99.06 & 51.30 & 54.83 & 50.71 & 18,118 & 73 & 18,191\\
		SMOTE & 99.08 & 50.11 & 28.81 & 49.71 & 8 & 70 & 78\\
		SMOTE-D & 99.09 & 50.04 & 28.81 & 49.66 & 9 & 69 & 79\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Poker: 1 vs 4 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Poker: 1 vs 4}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 40.18 & 21.28 & 0.00 & 20.09 & 106 & 56 & 161\\
		Borderline SMOTE & 99.09 & 49.91 & 0.00 & 49.54 & 107 & 143 & 250\\
		CCR & 99.09 & 49.91 & 0.00 & 49.54 & 83 & 101 & 183\\
		Cluster SMOTE & 60.92 & 36.38 & 12.11 & 31.19 & 21 & 15 & 36\\
		Gaussian SMOTE & 99.09 & 49.91 & 0.00 & 49.54 & 16 & 91 & 107\\
		k-Means SMOTE & 99.09 & 49.91 & 0.00 & 49.54 & 29 & 58 & 87\\
		None & 99.09 & 49.91 & 0.00 & 49.54 & 1 & 103 & 104\\
		NRAS & 92.53 & 48.97 & 11.40 & 47.29 & 89 & 69 & 158\\
		Random Oversampling & 40.18 & 21.28 & 0.00 & 20.09 & 5 & 89 & 93\\
		Safe Level SMOTE & 99.09 & 49.91 & 0.00 & 49.54 & 18,118 & 38 & 18,156\\
		SMOTE & 60.21 & 35.99 & 12.01 & 30.81 & 8 & 19 & 28\\
		SMOTE-D & 99.09 & 49.91 & 0.00 & 49.54 & 9 & 57 & 66\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Poker: 1 vs 4 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Poker: 1 vs 4}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 68.29 & 39.99 & 12.48 & 34.99 & 106 & 2 & 108\\
		Borderline SMOTE & 99.09 & 49.91 & 0.00 & 49.54 & 107 & 3 & 110\\
		CCR & 99.09 & 49.91 & 0.00 & 49.54 & 83 & 2 & 84\\
		Cluster SMOTE & 63.78 & 37.89 & 12.43 & 32.67 & 21 & 3 & 24\\
		Gaussian SMOTE & 99.09 & 49.91 & 0.00 & 49.54 & 16 & 3 & 19\\
		k-Means SMOTE & 69.98 & 40.43 & 11.94 & 35.81 & 29 & 11 & 39\\
		None & 99.09 & 49.91 & 0.00 & 49.54 & 1 & 1 & 2\\
		NRAS & 98.25 & 50.22 & 7.61 & 49.63 & 89 & 3 & 93\\
		Random Oversampling & 61.60 & 36.75 & 12.19 & 31.54 & 5 & 4 & 8\\
		Safe Level SMOTE & 64.87 & 38.22 & 12.08 & 33.21 & 18,118 & 3 & 18,121\\
		SMOTE & 62.69 & 37.31 & 12.30 & 32.11 & 8 & 4 & 12\\
		SMOTE-D & 63.53 & 37.77 & 12.41 & 32.54 & 9 & 3 & 13\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Poker: 1 vs 4 dataset.}
\end{table}
\clearpage
\subsubsection{Poker: 1 vs 5}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Poker: 1 vs 5}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 99.53 & 49.95 & 0.00 & 49.77 & 66 & 50 & 116\\
		Borderline SMOTE & 99.53 & 49.95 & 0.00 & 49.77 & 65 & 43 & 108\\
		CCR & 99.94 & 94.78 & 99.97 & 93.69 & 54 & 22 & 77\\
		Cluster SMOTE & 99.59 & 56.68 & 96.13 & 55.75 & 22 & 46 & 68\\
		Gaussian SMOTE & 99.53 & 49.95 & 0.00 & 49.77 & 16 & 15 & 30\\
		k-Means SMOTE & 99.53 & 49.95 & 0.00 & 49.76 & 28 & 52 & 80\\
		None & 99.58 & 55.84 & 79.83 & 54.68 & 1 & 25 & 26\\
		NRAS & 99.56 & 53.85 & 59.87 & 53.08 & 61 & 53 & 114\\
		Random Oversampling & 99.94 & 94.42 & 99.97 & 93.27 & 5 & 33 & 37\\
		Safe Level SMOTE & 99.53 & 50.09 & 19.95 & 49.87 & 15,763 & 60 & 15,822\\
		SMOTE & 99.53 & 49.95 & 0.00 & 49.77 & 8 & 46 & 54\\
		SMOTE-D & 99.53 & 49.95 & 0.00 & 49.77 & 8 & 43 & 51\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Poker: 1 vs 5 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Poker: 1 vs 5}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 59.91 & 30.43 & 0.00 & 29.95 & 66 & 65 & 131\\
		Borderline SMOTE & 99.53 & 49.95 & 0.00 & 49.77 & 65 & 114 & 179\\
		CCR & 99.53 & 49.95 & 0.00 & 49.77 & 54 & 126 & 180\\
		Cluster SMOTE & 57.71 & 32.43 & 6.06 & 29.10 & 22 & 24 & 46\\
		Gaussian SMOTE & 99.53 & 49.95 & 0.00 & 49.77 & 16 & 112 & 128\\
		k-Means SMOTE & 99.53 & 49.95 & 0.00 & 49.77 & 28 & 56 & 84\\
		None & 99.53 & 49.95 & 0.00 & 49.77 & 1 & 117 & 118\\
		NRAS & 59.03 & 33.41 & 7.21 & 29.81 & 61 & 20 & 81\\
		Random Oversampling & 59.91 & 30.43 & 0.00 & 29.95 & 5 & 110 & 115\\
		Safe Level SMOTE & 99.53 & 49.95 & 0.00 & 49.77 & 15,763 & 71 & 15,834\\
		SMOTE & 57.32 & 32.41 & 6.62 & 28.92 & 8 & 19 & 27\\
		SMOTE-D & 99.53 & 49.95 & 0.00 & 49.77 & 8 & 61 & 69\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Poker: 1 vs 5 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Poker: 1 vs 5}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 57.04 & 32.22 & 6.42 & 28.77 & 66 & 2 & 68\\
		Borderline SMOTE & 99.53 & 49.95 & 0.00 & 49.77 & 65 & 3 & 68\\
		CCR & 99.53 & 49.95 & 0.00 & 49.77 & 54 & 2 & 57\\
		Cluster SMOTE & 59.41 & 33.25 & 6.15 & 29.96 & 22 & 5 & 26\\
		Gaussian SMOTE & 99.53 & 49.95 & 0.00 & 49.77 & 16 & 3 & 19\\
		k-Means SMOTE & 61.85 & 34.86 & 7.54 & 31.25 & 28 & 9 & 36\\
		None & 99.53 & 49.95 & 0.00 & 49.77 & 1 & 1 & 2\\
		NRAS & 60.94 & 34.32 & 7.21 & 30.77 & 61 & 4 & 65\\
		Random Oversampling & 57.00 & 32.27 & 6.65 & 28.76 & 5 & 4 & 9\\
		Safe Level SMOTE & 58.39 & 32.91 & 6.57 & 29.46 & 15,763 & 4 & 15,767\\
		SMOTE & 58.71 & 33.08 & 6.62 & 29.62 & 8 & 4 & 12\\
		SMOTE-D & 59.58 & 33.49 & 6.61 & 30.06 & 8 & 4 & 12\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Poker: 1 vs 5 dataset.}
\end{table}
\clearpage
\subsubsection{Poker: 1 vs 6}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Poker: 1 vs 6}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 99.66 & 49.97 & 0.00 & 49.83 & 53 & 56 & 109\\
		Borderline SMOTE & 99.66 & 49.97 & 0.00 & 49.83 & 52 & 43 & 95\\
		CCR & 99.66 & 49.97 & 0.00 & 49.83 & 52 & 39 & 91\\
		Cluster SMOTE & 99.66 & 49.97 & 0.00 & 49.83 & 22 & 62 & 84\\
		Gaussian SMOTE & 99.66 & 49.97 & 0.00 & 49.83 & 16 & 14 & 29\\
		k-Means SMOTE & 99.65 & 49.96 & 0.00 & 49.83 & 33 & 80 & 113\\
		None & 99.66 & 49.97 & 0.00 & 49.83 & 1 & 34 & 35\\
		NRAS & 99.67 & 51.07 & 74.02 & 50.73 & 54 & 46 & 99\\
		Random Oversampling & 99.66 & 50.52 & 39.93 & 50.28 & 4 & 37 & 41\\
		Safe Level SMOTE & 99.66 & 49.97 & 0.00 & 49.83 & 15,430 & 61 & 15,491\\
		SMOTE & 99.66 & 49.97 & 0.00 & 49.83 & 7 & 59 & 67\\
		SMOTE-D & 99.66 & 49.97 & 0.00 & 49.83 & 8 & 59 & 67\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Poker: 1 vs 6 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Poker: 1 vs 6}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 59.93 & 30.31 & 0.00 & 29.97 & 53 & 40 & 93\\
		Borderline SMOTE & 99.66 & 49.97 & 0.00 & 49.83 & 52 & 120 & 172\\
		CCR & 99.66 & 49.97 & 0.00 & 49.83 & 52 & 85 & 137\\
		Cluster SMOTE & 59.86 & 33.28 & 5.41 & 30.12 & 22 & 15 & 37\\
		Gaussian SMOTE & 99.66 & 49.97 & 0.00 & 49.83 & 16 & 73 & 88\\
		k-Means SMOTE & 99.66 & 49.97 & 0.00 & 49.83 & 33 & 42 & 75\\
		None & 99.66 & 49.97 & 0.00 & 49.83 & 1 & 84 & 85\\
		NRAS & 55.57 & 31.20 & 5.31 & 27.96 & 54 & 16 & 70\\
		Random Oversampling & 40.07 & 20.48 & 0.00 & 20.03 & 4 & 97 & 101\\
		Safe Level SMOTE & 99.66 & 49.97 & 0.00 & 49.83 & 15,430 & 34 & 15,464\\
		SMOTE & 57.40 & 32.12 & 5.45 & 28.88 & 7 & 14 & 21\\
		SMOTE-D & 99.66 & 49.97 & 0.00 & 49.83 & 8 & 41 & 49\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Poker: 1 vs 6 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Poker: 1 vs 6}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 81.85 & 43.37 & 5.97 & 41.21 & 53 & 2 & 55\\
		Borderline SMOTE & 99.66 & 49.97 & 0.00 & 49.83 & 52 & 2 & 54\\
		CCR & 99.66 & 49.97 & 0.00 & 49.83 & 52 & 2 & 53\\
		Cluster SMOTE & 61.75 & 34.16 & 5.36 & 31.07 & 22 & 2 & 24\\
		Gaussian SMOTE & 99.66 & 49.97 & 0.00 & 49.83 & 16 & 3 & 19\\
		k-Means SMOTE & 72.01 & 38.95 & 5.70 & 36.24 & 33 & 8 & 41\\
		None & 99.66 & 49.97 & 0.00 & 49.83 & 1 & 1 & 2\\
		NRAS & 56.74 & 31.79 & 5.41 & 28.55 & 54 & 2 & 56\\
		Random Oversampling & 57.65 & 32.23 & 5.43 & 29.01 & 4 & 3 & 7\\
		Safe Level SMOTE & 76.20 & 40.78 & 5.51 & 38.34 & 15,430 & 2 & 15,432\\
		SMOTE & 59.10 & 32.93 & 5.46 & 29.74 & 7 & 2 & 9\\
		SMOTE-D & 60.42 & 33.54 & 5.41 & 30.40 & 8 & 3 & 11\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Poker: 1 vs 6 dataset.}
\end{table}



\subsection{Two-class Datasets with Continuous Features}
\subsubsection{Bitcoin}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Bitcoin}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 98.08 & 58.03 & 48.69 & 57.28 & 21 & 90 & 110\\
		Borderline SMOTE & 98.56 & 55.22 & 68.14 & 53.89 & 21 & 79 & 101\\
		CCR & 98.60 & 53.53 & 75.80 & 52.36 & 37 & 124 & 161\\
		Cluster SMOTE & 96.02 & 65.26 & 40.51 & 56.66 & 45 & 232 & 277\\
		Gaussian SMOTE & 95.32 & 65.14 & 38.52 & 55.47 & 12 & 171 & 184\\
		k-Means SMOTE & 97.88 & 57.60 & 43.86 & 57.15 & 64 & 226 & 290\\
		None & 98.61 & 52.91 & 78.00 & 51.82 & 2 & 127 & 129\\
		NRAS & 98.59 & 53.09 & 71.02 & 52.00 & 44 & 212 & 256\\
		Random Oversampling & 96.35 & 65.64 & 42.07 & 57.49 & 7 & 137 & 144\\
		Safe Level SMOTE & 97.42 & 57.75 & 38.28 & 56.78 & 121 & 107 & 229\\
		SMOTE & 96.32 & 64.81 & 41.16 & 57.11 & 15 & 216 & 231\\
		SMOTE-D & 96.74 & 62.32 & 40.29 & 57.04 & 22 & 199 & 221\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Bitcoin dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Bitcoin}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 20.85 & 12.66 & 2.38 & 10.43 & 21 & 64 & 85\\
		Borderline SMOTE & 98.58 & 49.86 & 0.00 & 49.29 & 21 & 103 & 124\\
		CCR & 98.58 & 49.86 & 0.00 & 49.29 & 37 & 92 & 130\\
		Cluster SMOTE & 9.79 & 8.62 & 12.33 & 5.03 & 45 & 24 & 69\\
		Gaussian SMOTE & 98.58 & 49.86 & 0.00 & 49.29 & 12 & 66 & 78\\
		k-Means SMOTE & 98.58 & 49.86 & 0.00 & 49.29 & 64 & 73 & 137\\
		None & 98.58 & 49.86 & 0.00 & 49.29 & 2 & 134 & 137\\
		NRAS & 80.16 & 45.23 & 13.07 & 41.36 & 44 & 29 & 73\\
		Random Oversampling & 59.72 & 31.26 & 2.38 & 29.86 & 7 & 122 & 130\\
		Safe Level SMOTE & 98.58 & 49.86 & 0.00 & 49.29 & 121 & 58 & 179\\
		SMOTE & 41.34 & 27.37 & 13.59 & 21.34 & 15 & 23 & 38\\
		SMOTE-D & 98.58 & 49.86 & 0.00 & 49.29 & 22 & 93 & 115\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Bitcoin dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Bitcoin}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 50.83 & 32.24 & 13.60 & 26.24 & 21 & 3 & 23\\
		Borderline SMOTE & 98.58 & 49.86 & 0.00 & 49.29 & 21 & 3 & 24\\
		CCR & 98.58 & 49.86 & 0.00 & 49.29 & 37 & 8 & 45\\
		Cluster SMOTE & 55.62 & 33.39 & 12.09 & 28.61 & 45 & 5 & 50\\
		Gaussian SMOTE & 98.58 & 49.86 & 0.00 & 49.29 & 12 & 3 & 15\\
		k-Means SMOTE & 70.90 & 40.61 & 11.44 & 36.43 & 64 & 8 & 72\\
		None & 98.58 & 49.86 & 0.00 & 49.29 & 2 & 3 & 5\\
		NRAS & 61.26 & 36.88 & 12.95 & 31.58 & 44 & 5 & 49\\
		Random Oversampling & 50.74 & 32.14 & 13.49 & 26.19 & 7 & 4 & 12\\
		Safe Level SMOTE & 63.35 & 38.60 & 14.19 & 32.77 & 121 & 4 & 125\\
		SMOTE & 49.58 & 31.49 & 13.37 & 25.58 & 15 & 4 & 19\\
		SMOTE-D & 68.48 & 39.46 & 11.29 & 35.18 & 22 & 5 & 27\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Bitcoin dataset.}
\end{table}
\clearpage
\subsubsection{Fuzzing}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Fuzzing}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 99.99 & 99.99 & 99.97 & 99.96 & 226 & 18 & 244\\
		Borderline SMOTE & 99.98 & 99.97 & 99.96 & 99.95 & 250 & 17 & 266\\
		CCR & 99.87 & 99.86 & 99.68 & 99.61 & 193 & 20 & 213\\
		Cluster SMOTE & 99.98 & 99.98 & 99.95 & 99.94 & 119 & 28 & 147\\
		Gaussian SMOTE & 99.99 & 99.99 & 99.99 & 99.98 & 100 & 21 & 122\\
		k-Means SMOTE & 99.99 & 99.98 & 99.99 & 99.97 & 156 & 22 & 178\\
		None & 99.99 & 99.99 & 99.98 & 99.97 & 1 & 15 & 16\\
		NRAS & 99.87 & 99.87 & 99.67 & 99.59 & 213 & 110 & 323\\
		Random Oversampling & 99.99 & 99.98 & 99.99 & 99.97 & 6 & 21 & 27\\
		Safe Level SMOTE & 99.94 & 99.93 & 99.83 & 99.79 & 757 & 58 & 815\\
		SMOTE & 100.00 & 99.99 & 99.99 & 99.99 & 118 & 21 & 139\\
		SMOTE-D & 99.99 & 99.99 & 99.99 & 99.98 & 140 & 21 & 160\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Fuzzing dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Fuzzing}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 60.55 & 63.77 & 57.43 & 42.15 & 226 & 141 & 368\\
		Borderline SMOTE & 80.99 & 48.79 & 83.86 & 41.33 & 250 & 136 & 385\\
		CCR & 80.72 & 47.72 & 0.00 & 40.36 & 193 & 133 & 325\\
		Cluster SMOTE & 80.94 & 50.48 & 78.45 & 43.21 & 119 & 138 & 257\\
		Gaussian SMOTE & 71.80 & 73.59 & 63.66 & 52.87 & 100 & 136 & 236\\
		k-Means SMOTE & 80.90 & 48.82 & 74.49 & 41.41 & 156 & 122 & 278\\
		None & 80.72 & 47.72 & 0.00 & 40.36 & 1 & 129 & 130\\
		NRAS & 58.78 & 62.24 & 56.46 & 40.46 & 213 & 155 & 368\\
		Random Oversampling & 59.19 & 62.60 & 56.64 & 40.82 & 6 & 169 & 175\\
		Safe Level SMOTE & 62.19 & 65.19 & 58.07 & 43.49 & 757 & 127 & 884\\
		SMOTE & 62.79 & 65.73 & 58.42 & 44.07 & 118 & 168 & 286\\
		SMOTE-D & 43.98 & 49.38 & 50.62 & 28.11 & 140 & 129 & 269\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Fuzzing dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Fuzzing}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 66.17 & 68.57 & 60.21 & 47.35 & 226 & 2 & 229\\
		Borderline SMOTE & 81.14 & 57.26 & 66.44 & 50.86 & 250 & 4 & 253\\
		CCR & 80.99 & 48.65 & 89.83 & 41.19 & 193 & 6 & 199\\
		Cluster SMOTE & 77.95 & 57.04 & 52.12 & 49.07 & 119 & 4 & 123\\
		Gaussian SMOTE & 75.43 & 74.78 & 64.68 & 57.75 & 100 & 6 & 106\\
		k-Means SMOTE & 80.60 & 48.67 & 61.54 & 41.38 & 156 & 4 & 160\\
		None & 80.99 & 48.65 & 89.66 & 41.19 & 1 & 2 & 3\\
		NRAS & 71.06 & 72.67 & 62.89 & 52.21 & 213 & 4 & 217\\
		Random Oversampling & 70.63 & 72.36 & 62.67 & 51.75 & 6 & 3 & 9\\
		Safe Level SMOTE & 72.22 & 73.51 & 63.50 & 53.52 & 757 & 3 & 760\\
		SMOTE & 70.80 & 72.48 & 62.76 & 51.93 & 118 & 4 & 122\\
		SMOTE-D & 73.75 & 74.21 & 64.04 & 55.47 & 140 & 3 & 143\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Fuzzing dataset.}
\end{table}
\clearpage
\subsubsection{HIGGS: Imbalanced Ratio 16:1}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - HIGGS: Imbalanced Ratio 16:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 91.56 & 59.66 & 49.53 & 59.17 & 304 & 267 & 571\\
		Borderline SMOTE & 94.01 & 55.34 & 66.11 & 52.58 & 299 & 280 & 579\\
		CCR & 94.13 & 49.51 & 33.56 & 47.17 & 390 & 310 & 701\\
		Cluster SMOTE & 86.93 & 61.91 & 43.38 & 54.76 & 40 & 856 & 896\\
		Gaussian SMOTE & 89.21 & 63.60 & 47.89 & 58.15 & 28 & 377 & 405\\
		k-Means SMOTE & 88.73 & 56.39 & 38.45 & 54.28 & 47 & 811 & 858\\
		None & 94.15 & 49.82 & 85.58 & 47.43 & 3 & 357 & 360\\
		NRAS & 93.92 & 50.43 & 47.54 & 48.06 & 155 & 461 & 615\\
		Random Oversampling & 93.82 & 57.48 & 63.71 & 54.84 & 6 & 401 & 407\\
		Safe Level SMOTE & 85.42 & 57.25 & 36.99 & 51.64 & 2,843 & 377 & 3,220\\
		SMOTE & 85.08 & 61.46 & 41.54 & 52.83 & 41 & 845 & 885\\
		SMOTE-D & 83.48 & 60.35 & 39.66 & 51.16 & 46 & 888 & 934\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the HIGGS: Imbalanced Ratio 16:1 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - HIGGS: Imbalanced Ratio 16:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 76.47 & 41.89 & 0.00 & 38.24 & 304 & 31 & 335\\
		Borderline SMOTE & 94.12 & 49.38 & 0.00 & 47.06 & 299 & 93 & 392\\
		CCR & 94.12 & 49.38 & 0.00 & 47.06 & 390 & 154 & 545\\
		Cluster SMOTE & 94.09 & 49.44 & 24.37 & 47.12 & 40 & 29 & 69\\
		Gaussian SMOTE & 94.12 & 49.38 & 0.00 & 47.06 & 28 & 113 & 141\\
		k-Means SMOTE & 90.62 & 49.85 & 30.08 & 47.12 & 47 & 53 & 100\\
		None & 94.12 & 49.38 & 0.00 & 47.06 & 3 & 150 & 153\\
		NRAS & 71.04 & 44.05 & 32.74 & 39.52 & 155 & 32 & 186\\
		Random Oversampling & 41.18 & 26.90 & 0.00 & 20.59 & 6 & 102 & 108\\
		Safe Level SMOTE & 94.12 & 49.38 & 0.00 & 47.06 & 2,843 & 46 & 2,889\\
		SMOTE & 94.12 & 49.38 & 0.00 & 47.06 & 41 & 30 & 71\\
		SMOTE-D & 94.12 & 49.38 & 0.00 & 47.06 & 46 & 34 & 80\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the HIGGS: Imbalanced Ratio 16:1 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - HIGGS: Imbalanced Ratio 16:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 57.67 & 42.30 & 25.20 & 32.49 & 304 & 2 & 305\\
		Borderline SMOTE & 94.12 & 49.38 & 0.00 & 47.06 & 299 & 2 & 301\\
		CCR & 94.12 & 49.38 & 0.00 & 47.06 & 390 & 13 & 403\\
		Cluster SMOTE & 57.24 & 41.37 & 24.21 & 32.12 & 40 & 6 & 46\\
		Gaussian SMOTE & 94.12 & 49.38 & 0.00 & 47.06 & 28 & 3 & 31\\
		k-Means SMOTE & 61.44 & 42.81 & 23.78 & 34.47 & 47 & 9 & 55\\
		None & 94.12 & 49.38 & 0.00 & 47.06 & 3 & 4 & 6\\
		NRAS & 60.88 & 42.57 & 23.93 & 34.17 & 155 & 4 & 159\\
		Random Oversampling & 53.16 & 40.57 & 25.57 & 29.95 & 6 & 4 & 10\\
		Safe Level SMOTE & 71.95 & 48.36 & 26.18 & 40.85 & 2,843 & 2 & 2,846\\
		SMOTE & 54.55 & 41.27 & 25.64 & 30.75 & 41 & 5 & 46\\
		SMOTE-D & 55.13 & 41.46 & 25.54 & 31.08 & 46 & 4 & 50\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the HIGGS: Imbalanced Ratio 16:1 dataset.}
\end{table}
\clearpage
\subsubsection{HIGGS: Imbalanced Ratio 8:1}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - HIGGS: Imbalanced Ratio 8:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 84.91 & 64.19 & 56.03 & 62.40 & 514 & 430 & 945\\
		Borderline SMOTE & 86.69 & 64.31 & 59.89 & 63.47 & 532 & 395 & 927\\
		CCR & 88.99 & 49.70 & 81.16 & 45.27 & 481 & 208 & 689\\
		Cluster SMOTE & 82.64 & 65.04 & 53.63 & 59.12 & 35 & 509 & 544\\
		Gaussian SMOTE & 85.05 & 66.39 & 57.73 & 63.05 & 65 & 376 & 441\\
		k-Means SMOTE & 83.29 & 59.00 & 48.99 & 57.55 & 46 & 499 & 545\\
		None & 89.46 & 53.10 & 83.65 & 48.33 & 1 & 295 & 296\\
		NRAS & 87.81 & 58.33 & 60.32 & 54.92 & 211 & 450 & 661\\
		Random Oversampling & 89.06 & 61.18 & 68.65 & 57.29 & 5 & 356 & 361\\
		Safe Level SMOTE & 76.46 & 60.64 & 46.00 & 51.51 & 3,247 & 442 & 3,689\\
		SMOTE & 80.97 & 64.90 & 52.01 & 56.98 & 90 & 476 & 566\\
		SMOTE-D & 79.02 & 63.72 & 49.81 & 54.61 & 87 & 488 & 576\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the HIGGS: Imbalanced Ratio 8:1 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - HIGGS: Imbalanced Ratio 8:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 11.11 & 19.23 & 0.00 & 5.56 & 514 & 41 & 556\\
		Borderline SMOTE & 88.89 & 48.78 & 0.00 & 44.44 & 532 & 101 & 633\\
		CCR & 88.89 & 48.78 & 0.00 & 44.44 & 481 & 99 & 580\\
		Cluster SMOTE & 88.77 & 48.96 & 25.31 & 44.65 & 35 & 16 & 51\\
		Gaussian SMOTE & 88.89 & 48.78 & 0.00 & 44.44 & 65 & 99 & 164\\
		k-Means SMOTE & 86.66 & 50.08 & 23.47 & 46.76 & 46 & 26 & 72\\
		None & 88.89 & 48.78 & 0.00 & 44.44 & 1 & 103 & 104\\
		NRAS & 88.40 & 49.90 & 54.21 & 45.71 & 211 & 14 & 225\\
		Random Oversampling & 73.33 & 42.87 & 0.00 & 36.67 & 5 & 57 & 62\\
		Safe Level SMOTE & 88.89 & 48.78 & 0.00 & 44.44 & 3,247 & 66 & 3,312\\
		SMOTE & 88.89 & 48.78 & 0.00 & 44.44 & 90 & 19 & 109\\
		SMOTE-D & 88.89 & 48.78 & 0.00 & 44.44 & 87 & 39 & 127\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the HIGGS: Imbalanced Ratio 8:1 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - HIGGS: Imbalanced Ratio 8:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 51.73 & 44.70 & 33.88 & 31.89 & 514 & 1 & 516\\
		Borderline SMOTE & 88.89 & 48.78 & 0.00 & 44.44 & 532 & 2 & 534\\
		CCR & 88.89 & 48.78 & 0.00 & 44.44 & 481 & 12 & 493\\
		Cluster SMOTE & 55.34 & 45.03 & 32.42 & 34.10 & 35 & 2 & 37\\
		Gaussian SMOTE & 88.89 & 48.78 & 0.00 & 44.44 & 65 & 2 & 68\\
		k-Means SMOTE & 57.64 & 45.55 & 32.21 & 35.57 & 46 & 4 & 50\\
		None & 88.89 & 48.78 & 0.00 & 44.44 & 1 & 2 & 3\\
		NRAS & 55.79 & 46.07 & 33.60 & 34.56 & 211 & 2 & 213\\
		Random Oversampling & 56.14 & 46.90 & 34.36 & 34.85 & 5 & 2 & 7\\
		Safe Level SMOTE & 67.08 & 49.80 & 33.78 & 42.01 & 3,247 & 4 & 3,251\\
		SMOTE & 54.98 & 46.30 & 34.17 & 34.06 & 90 & 2 & 93\\
		SMOTE-D & 56.45 & 46.65 & 33.89 & 35.00 & 87 & 2 & 90\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the HIGGS: Imbalanced Ratio 8:1 dataset.}
\end{table}
\clearpage
\subsubsection{HIGGS: Imbalanced Ratio 4:1}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - HIGGS: Imbalanced Ratio 4:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 77.53 & 67.81 & 62.68 & 64.21 & 947 & 441 & 1,389\\
		Borderline SMOTE & 74.38 & 67.66 & 60.14 & 59.16 & 1,061 & 456 & 1,517\\
		CCR & 80.58 & 50.79 & 76.93 & 43.13 & 810 & 248 & 1,058\\
		Cluster SMOTE & 77.64 & 67.87 & 62.86 & 64.41 & 82 & 564 & 646\\
		Gaussian SMOTE & 79.68 & 68.88 & 65.70 & 68.02 & 186 & 382 & 568\\
		k-Means SMOTE & 77.50 & 63.63 & 60.82 & 61.35 & 100 & 560 & 660\\
		None & 82.58 & 59.23 & 78.05 & 51.71 & 1 & 380 & 381\\
		NRAS & 78.63 & 66.65 & 63.54 & 66.37 & 300 & 528 & 828\\
		Random Oversampling & 82.21 & 65.95 & 70.90 & 61.39 & 4 & 488 & 492\\
		Safe Level SMOTE & 72.02 & 65.30 & 57.42 & 56.30 & 2,475 & 454 & 2,929\\
		SMOTE & 76.35 & 67.85 & 61.61 & 62.19 & 239 & 499 & 739\\
		SMOTE-D & 74.83 & 66.80 & 59.88 & 60.03 & 251 & 478 & 729\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the HIGGS: Imbalanced Ratio 4:1 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - HIGGS: Imbalanced Ratio 4:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 20.00 & 27.78 & 0.00 & 10.00 & 947 & 42 & 989\\
		Borderline SMOTE & 80.00 & 47.62 & 0.00 & 40.00 & 1,061 & 20 & 1,081\\
		CCR & 80.00 & 47.62 & 0.00 & 40.00 & 810 & 118 & 928\\
		Cluster SMOTE & 79.77 & 47.83 & 17.43 & 40.32 & 82 & 17 & 99\\
		Gaussian SMOTE & 80.00 & 47.62 & 0.00 & 40.00 & 186 & 117 & 303\\
		k-Means SMOTE & 79.15 & 48.27 & 20.56 & 41.13 & 100 & 30 & 130\\
		None & 80.00 & 47.62 & 0.00 & 40.00 & 1 & 87 & 88\\
		NRAS & 80.00 & 47.64 & 30.61 & 40.02 & 300 & 17 & 316\\
		Random Oversampling & 44.00 & 35.71 & 0.00 & 22.00 & 4 & 68 & 72\\
		Safe Level SMOTE & 80.00 & 47.62 & 0.00 & 40.00 & 2,475 & 62 & 2,537\\
		SMOTE & 80.00 & 47.62 & 0.00 & 40.00 & 239 & 15 & 254\\
		SMOTE-D & 80.00 & 47.62 & 0.00 & 40.00 & 251 & 26 & 277\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the HIGGS: Imbalanced Ratio 4:1 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - HIGGS: Imbalanced Ratio 4:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 47.40 & 47.06 & 42.67 & 32.62 & 947 & 2 & 949\\
		Borderline SMOTE & 54.18 & 50.19 & 43.22 & 38.50 & 1,061 & 2 & 1,063\\
		CCR & 80.00 & 47.62 & 0.00 & 40.00 & 810 & 15 & 825\\
		Cluster SMOTE & 52.78 & 48.30 & 41.54 & 37.34 & 82 & 2 & 84\\
		Gaussian SMOTE & 80.00 & 47.62 & 0.00 & 40.00 & 186 & 3 & 189\\
		k-Means SMOTE & 57.95 & 49.77 & 41.75 & 41.81 & 100 & 4 & 104\\
		None & 80.00 & 47.62 & 0.00 & 40.00 & 1 & 1 & 2\\
		NRAS & 53.64 & 49.40 & 42.48 & 38.06 & 300 & 2 & 301\\
		Random Oversampling & 53.73 & 50.14 & 43.35 & 38.10 & 4 & 2 & 6\\
		Safe Level SMOTE & 60.76 & 51.82 & 43.25 & 44.34 & 2,475 & 4 & 2,479\\
		SMOTE & 53.93 & 50.29 & 43.44 & 38.27 & 239 & 2 & 242\\
		SMOTE-D & 54.93 & 50.39 & 43.16 & 39.17 & 251 & 2 & 253\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the HIGGS: Imbalanced Ratio 4:1 dataset.}
\end{table}
\clearpage
\subsubsection{SUSY: Imbalanced Ratio 16:1}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - SUSY: Imbalanced Ratio 16:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 94.25 & 72.99 & 70.36 & 72.60 & 165 & 215 & 380\\
		Borderline SMOTE & 94.95 & 72.13 & 75.86 & 70.29 & 165 & 139 & 303\\
		CCR & 94.95 & 59.10 & 91.77 & 55.60 & 223 & 214 & 437\\
		Cluster SMOTE & 90.41 & 72.62 & 56.65 & 62.60 & 31 & 695 & 726\\
		Gaussian SMOTE & 92.36 & 74.21 & 62.25 & 67.16 & 25 & 223 & 248\\
		k-Means SMOTE & 91.61 & 71.38 & 59.12 & 65.07 & 43 & 687 & 730\\
		None & 95.51 & 67.41 & 87.39 & 63.81 & 2 & 191 & 193\\
		NRAS & 95.08 & 71.26 & 77.46 & 68.99 & 60 & 344 & 404\\
		Random Oversampling & 94.80 & 70.79 & 74.87 & 68.83 & 5 & 300 & 306\\
		Safe Level SMOTE & 91.03 & 72.68 & 57.96 & 63.79 & 671 & 436 & 1,108\\
		SMOTE & 89.70 & 72.22 & 55.13 & 61.30 & 34 & 694 & 727\\
		SMOTE-D & 89.08 & 71.83 & 53.93 & 60.26 & 35 & 724 & 759\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the SUSY: Imbalanced Ratio 16:1 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - SUSY: Imbalanced Ratio 16:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 94.15 & 52.64 & 70.10 & 49.96 & 165 & 67 & 233\\
		Borderline SMOTE & 94.12 & 49.38 & 0.00 & 47.06 & 165 & 160 & 325\\
		CCR & 94.12 & 49.38 & 0.00 & 47.06 & 223 & 187 & 410\\
		Cluster SMOTE & 94.11 & 51.05 & 66.97 & 48.53 & 31 & 41 & 72\\
		Gaussian SMOTE & 94.11 & 49.51 & 57.65 & 47.17 & 25 & 132 & 157\\
		k-Means SMOTE & 94.09 & 51.08 & 59.90 & 48.58 & 43 & 52 & 95\\
		None & 94.12 & 49.38 & 0.00 & 47.06 & 2 & 178 & 180\\
		NRAS & 94.09 & 52.91 & 67.21 & 50.23 & 60 & 53 & 113\\
		Random Oversampling & 88.84 & 56.24 & 57.18 & 49.73 & 5 & 71 & 76\\
		Safe Level SMOTE & 94.11 & 49.96 & 66.20 & 47.57 & 671 & 65 & 736\\
		SMOTE & 94.11 & 51.28 & 67.79 & 48.74 & 34 & 50 & 83\\
		SMOTE-D & 94.11 & 51.10 & 68.03 & 48.57 & 35 & 51 & 86\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the SUSY: Imbalanced Ratio 16:1 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - SUSY: Imbalanced Ratio 16:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 78.56 & 60.31 & 38.78 & 47.63 & 165 & 3 & 169\\
		Borderline SMOTE & 94.12 & 49.40 & 19.40 & 47.08 & 165 & 3 & 168\\
		CCR & 94.12 & 49.38 & 0.00 & 47.06 & 223 & 12 & 235\\
		Cluster SMOTE & 74.92 & 58.31 & 37.01 & 44.85 & 31 & 4 & 35\\
		Gaussian SMOTE & 93.82 & 59.44 & 64.66 & 56.87 & 25 & 3 & 28\\
		k-Means SMOTE & 76.22 & 55.38 & 33.59 & 44.94 & 43 & 11 & 54\\
		None & 94.12 & 49.38 & 0.00 & 47.06 & 2 & 2 & 4\\
		NRAS & 84.98 & 62.99 & 42.98 & 53.22 & 60 & 4 & 64\\
		Random Oversampling & 75.52 & 58.86 & 37.49 & 45.35 & 5 & 4 & 9\\
		Safe Level SMOTE & 84.74 & 62.95 & 42.81 & 52.99 & 671 & 2 & 673\\
		SMOTE & 74.71 & 58.31 & 37.03 & 44.72 & 34 & 4 & 37\\
		SMOTE-D & 75.37 & 58.70 & 37.34 & 45.21 & 35 & 3 & 38\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the SUSY: Imbalanced Ratio 16:1 dataset.}
\end{table}
\clearpage
\subsubsection{SUSY: Imbalanced Ratio 8:1}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - SUSY: Imbalanced Ratio 8:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 90.34 & 75.74 & 73.09 & 75.41 & 314 & 303 & 617\\
		Borderline SMOTE & 90.92 & 76.15 & 75.11 & 75.63 & 314 & 221 & 535\\
		CCR & 90.91 & 61.37 & 89.38 & 56.11 & 229 & 145 & 375\\
		Cluster SMOTE & 87.52 & 75.62 & 66.00 & 68.00 & 30 & 368 & 398\\
		Gaussian SMOTE & 89.81 & 76.41 & 71.41 & 73.57 & 61 & 233 & 293\\
		k-Means SMOTE & 87.92 & 74.41 & 66.56 & 69.07 & 40 & 354 & 393\\
		None & 92.22 & 71.29 & 85.82 & 66.87 & 1 & 138 & 139\\
		NRAS & 91.50 & 75.13 & 77.95 & 73.21 & 55 & 223 & 278\\
		Random Oversampling & 91.70 & 74.27 & 79.46 & 71.65 & 4 & 212 & 215\\
		Safe Level SMOTE & 86.81 & 75.27 & 64.67 & 66.61 & 694 & 482 & 1,175\\
		SMOTE & 86.92 & 75.26 & 64.85 & 66.82 & 63 & 372 & 435\\
		SMOTE-D & 86.20 & 75.13 & 63.68 & 65.46 & 67 & 383 & 450\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the SUSY: Imbalanced Ratio 8:1 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - SUSY: Imbalanced Ratio 8:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 89.11 & 51.08 & 77.98 & 46.53 & 314 & 50 & 364\\
		Borderline SMOTE & 88.89 & 48.79 & 37.71 & 44.45 & 314 & 166 & 480\\
		CCR & 88.89 & 48.78 & 0.00 & 44.44 & 229 & 126 & 356\\
		Cluster SMOTE & 89.04 & 50.40 & 76.89 & 45.91 & 30 & 39 & 69\\
		Gaussian SMOTE & 88.90 & 48.95 & 70.77 & 44.60 & 61 & 118 & 179\\
		k-Means SMOTE & 88.97 & 50.05 & 69.15 & 45.60 & 40 & 26 & 66\\
		None & 88.89 & 48.78 & 0.00 & 44.44 & 1 & 103 & 104\\
		NRAS & 89.17 & 51.89 & 76.78 & 47.28 & 55 & 37 & 92\\
		Random Oversampling & 73.99 & 46.24 & 68.78 & 39.78 & 4 & 57 & 61\\
		Safe Level SMOTE & 88.96 & 49.51 & 76.83 & 45.10 & 694 & 59 & 752\\
		SMOTE & 89.05 & 50.60 & 76.29 & 46.09 & 63 & 24 & 87\\
		SMOTE-D & 89.04 & 50.35 & 77.42 & 45.86 & 67 & 40 & 107\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the SUSY: Imbalanced Ratio 8:1 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - SUSY: Imbalanced Ratio 8:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 77.05 & 64.60 & 49.78 & 52.83 & 314 & 3 & 317\\
		Borderline SMOTE & 88.94 & 49.18 & 79.68 & 44.79 & 314 & 4 & 318\\
		CCR & 88.89 & 48.78 & 0.00 & 44.44 & 229 & 9 & 238\\
		Cluster SMOTE & 74.30 & 63.69 & 48.32 & 50.15 & 30 & 1 & 31\\
		Gaussian SMOTE & 89.31 & 60.77 & 70.47 & 56.62 & 61 & 4 & 64\\
		k-Means SMOTE & 73.79 & 59.98 & 44.69 & 49.05 & 40 & 5 & 45\\
		None & 88.89 & 48.78 & 0.00 & 44.44 & 1 & 1 & 2\\
		NRAS & 81.28 & 65.41 & 52.66 & 57.46 & 55 & 2 & 57\\
		Random Oversampling & 74.43 & 63.80 & 48.44 & 50.27 & 4 & 1 & 5\\
		Safe Level SMOTE & 81.39 & 65.65 & 52.93 & 57.64 & 694 & 2 & 696\\
		SMOTE & 74.16 & 63.62 & 48.24 & 50.01 & 63 & 1 & 64\\
		SMOTE-D & 74.91 & 63.94 & 48.64 & 50.72 & 67 & 1 & 68\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the SUSY: Imbalanced Ratio 8:1 dataset.}
\end{table}
\clearpage
\subsubsection{SUSY: Imbalanced Ratio 4:1}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - SUSY: Imbalanced Ratio 4:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 85.12 & 78.09 & 75.22 & 75.63 & 575 & 398 & 973\\
		Borderline SMOTE & 84.24 & 78.10 & 73.68 & 73.34 & 567 & 332 & 900\\
		CCR & 84.87 & 64.40 & 85.96 & 56.72 & 522 & 239 & 762\\
		Cluster SMOTE & 84.31 & 77.78 & 73.80 & 73.74 & 85 & 530 & 615\\
		Gaussian SMOTE & 86.24 & 78.19 & 77.53 & 77.87 & 164 & 248 & 412\\
		k-Means SMOTE & 84.39 & 76.24 & 74.08 & 75.11 & 114 & 493 & 607\\
		None & 87.59 & 74.87 & 84.23 & 69.67 & 1 & 259 & 260\\
		NRAS & 86.75 & 77.68 & 79.03 & 76.01 & 112 & 423 & 534\\
		Random Oversampling & 87.01 & 77.26 & 80.01 & 74.80 & 4 & 425 & 430\\
		Safe Level SMOTE & 83.45 & 77.56 & 72.46 & 71.80 & 623 & 473 & 1,096\\
		SMOTE & 83.96 & 77.70 & 73.24 & 72.93 & 246 & 542 & 788\\
		SMOTE-D & 83.25 & 77.44 & 72.17 & 71.42 & 209 & 501 & 710\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the SUSY: Imbalanced Ratio 4:1 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - SUSY: Imbalanced Ratio 4:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 81.12 & 53.06 & 78.28 & 45.79 & 575 & 46 & 621\\
		Borderline SMOTE & 80.27 & 48.76 & 79.26 & 41.06 & 567 & 87 & 654\\
		CCR & 80.00 & 47.62 & 0.00 & 40.00 & 522 & 148 & 670\\
		Cluster SMOTE & 80.32 & 49.03 & 78.27 & 41.32 & 85 & 37 & 122\\
		Gaussian SMOTE & 80.07 & 47.90 & 78.82 & 40.26 & 164 & 126 & 291\\
		k-Means SMOTE & 80.06 & 48.18 & 69.25 & 40.55 & 114 & 32 & 146\\
		None & 80.00 & 47.62 & 0.00 & 40.00 & 1 & 132 & 133\\
		NRAS & 80.63 & 50.32 & 79.22 & 42.54 & 112 & 23 & 135\\
		Random Oversampling & 80.97 & 52.70 & 77.91 & 45.55 & 4 & 36 & 41\\
		Safe Level SMOTE & 80.19 & 48.44 & 79.06 & 40.76 & 623 & 68 & 690\\
		SMOTE & 80.36 & 49.22 & 78.09 & 41.50 & 246 & 38 & 284\\
		SMOTE-D & 80.31 & 48.97 & 78.46 & 41.26 & 209 & 43 & 252\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the SUSY: Imbalanced Ratio 4:1 dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - SUSY: Imbalanced Ratio 4:1}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 73.41 & 67.89 & 59.83 & 57.69 & 575 & 3 & 578\\
		Borderline SMOTE & 79.15 & 69.00 & 65.02 & 66.89 & 567 & 3 & 571\\
		CCR & 80.00 & 47.62 & 17.89 & 40.00 & 522 & 17 & 539\\
		Cluster SMOTE & 73.84 & 68.30 & 60.28 & 58.21 & 85 & 3 & 88\\
		Gaussian SMOTE & 82.86 & 62.66 & 75.34 & 56.00 & 164 & 3 & 167\\
		k-Means SMOTE & 70.92 & 61.03 & 53.61 & 55.28 & 114 & 5 & 119\\
		None & 80.01 & 47.65 & 84.21 & 40.03 & 1 & 1 & 2\\
		NRAS & 77.25 & 68.29 & 62.61 & 63.59 & 112 & 2 & 114\\
		Random Oversampling & 74.38 & 68.30 & 60.55 & 59.01 & 4 & 2 & 7\\
		Safe Level SMOTE & 77.62 & 68.71 & 63.15 & 64.11 & 623 & 4 & 626\\
		SMOTE & 73.79 & 68.07 & 60.10 & 58.19 & 246 & 3 & 249\\
		SMOTE-D & 74.29 & 68.22 & 60.44 & 58.90 & 209 & 2 & 210\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the SUSY: Imbalanced Ratio 4:1 dataset.}
\end{table}
\clearpage
\subsubsection{MIRAI}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - MIRAI}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 99.91 & 99.89 & 99.72 & 99.67 & 65 & 28 & 94\\
		Borderline SMOTE & 99.83 & 99.75 & 99.60 & 99.55 & 67 & 29 & 96\\
		CCR & 99.62 & 99.55 & 98.90 & 98.72 & 68 & 32 & 99\\
		Cluster SMOTE & 99.87 & 99.76 & 99.74 & 99.70 & 70 & 45 & 115\\
		Gaussian SMOTE & 99.87 & 99.81 & 99.68 & 99.64 & 53 & 32 & 85\\
		k-Means SMOTE & 99.81 & 99.61 & 99.67 & 99.55 & 102 & 48 & 150\\
		None & 99.90 & 99.78 & 99.87 & 99.73 & 1 & 33 & 34\\
		NRAS & 99.84 & 99.77 & 99.60 & 99.55 & 77 & 47 & 124\\
		Random Oversampling & 99.90 & 99.82 & 99.79 & 99.78 & 6 & 38 & 44\\
		Safe Level SMOTE & 99.87 & 99.84 & 99.60 & 99.53 & 233 & 39 & 271\\
		SMOTE & 99.86 & 99.76 & 99.71 & 99.70 & 63 & 43 & 106\\
		SMOTE-D & 99.85 & 99.72 & 99.70 & 99.64 & 68 & 48 & 116\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the MIRAI dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - MIRAI}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 89.79 & 89.33 & 78.05 & 74.38 & 65 & 89 & 154\\
		Borderline SMOTE & 84.60 & 51.88 & 75.74 & 45.56 & 67 & 121 & 188\\
		CCR & 84.29 & 49.83 & 72.98 & 43.60 & 68 & 108 & 175\\
		Cluster SMOTE & 89.72 & 89.27 & 77.95 & 74.26 & 70 & 109 & 180\\
		Gaussian SMOTE & 90.89 & 84.26 & 81.52 & 81.74 & 53 & 113 & 166\\
		k-Means SMOTE & 87.21 & 69.99 & 77.87 & 60.80 & 102 & 123 & 225\\
		None & 84.18 & 49.31 & 69.94 & 43.12 & 1 & 105 & 106\\
		NRAS & 89.73 & 89.28 & 77.97 & 74.29 & 77 & 120 & 197\\
		Random Oversampling & 89.72 & 89.27 & 77.95 & 74.27 & 6 & 125 & 131\\
		Safe Level SMOTE & 89.73 & 89.27 & 77.96 & 74.28 & 233 & 154 & 386\\
		SMOTE & 89.73 & 89.27 & 77.96 & 74.28 & 63 & 126 & 189\\
		SMOTE-D & 89.72 & 89.26 & 77.94 & 74.26 & 68 & 107 & 175\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the MIRAI dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - MIRAI}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 89.88 & 89.43 & 78.19 & 74.55 & 65 & 2 & 68\\
		Borderline SMOTE & 89.89 & 89.44 & 78.20 & 74.57 & 67 & 4 & 72\\
		CCR & 89.89 & 89.44 & 78.20 & 74.57 & 68 & 4 & 71\\
		Cluster SMOTE & 89.87 & 89.42 & 78.18 & 74.54 & 70 & 4 & 74\\
		Gaussian SMOTE & 89.89 & 89.44 & 78.20 & 74.57 & 53 & 5 & 58\\
		k-Means SMOTE & 90.38 & 87.16 & 79.77 & 77.83 & 102 & 4 & 106\\
		None & 89.89 & 89.44 & 78.20 & 74.57 & 1 & 3 & 4\\
		NRAS & 89.88 & 89.42 & 78.19 & 74.55 & 77 & 4 & 81\\
		Random Oversampling & 89.88 & 89.42 & 78.18 & 74.54 & 6 & 3 & 9\\
		Safe Level SMOTE & 89.88 & 89.42 & 78.19 & 74.55 & 233 & 7 & 240\\
		SMOTE & 89.88 & 89.42 & 78.19 & 74.55 & 63 & 4 & 67\\
		SMOTE-D & 89.86 & 89.41 & 78.16 & 74.52 & 68 & 3 & 72\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the MIRAI dataset.}
\end{table}
\clearpage
\subsubsection{SSL Renegotiation }
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - SSL Renegotiation }}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 100.00 & 99.98 & 99.96 & 99.95 & 32 & 16 & 48\\
		Borderline SMOTE & 100.00 & 99.98 & 99.96 & 99.95 & 31 & 12 & 43\\
		CCR & 99.99 & 99.98 & 99.94 & 99.93 & 25 & 15 & 40\\
		Cluster SMOTE & 100.00 & 99.98 & 99.98 & 99.96 & 28 & 18 & 46\\
		Gaussian SMOTE & 100.00 & 99.98 & 99.96 & 99.95 & 24 & 14 & 39\\
		k-Means SMOTE & 99.99 & 99.97 & 99.97 & 99.94 & 31 & 17 & 48\\
		None & 99.99 & 99.97 & 99.96 & 99.95 & 1 & 11 & 12\\
		NRAS & 99.98 & 99.93 & 99.73 & 99.72 & 23 & 21 & 44\\
		Random Oversampling & 100.00 & 99.98 & 99.98 & 99.96 & 5 & 14 & 20\\
		Safe Level SMOTE & 99.95 & 99.86 & 99.43 & 99.41 & 529 & 26 & 555\\
		SMOTE & 100.00 & 99.98 & 99.98 & 99.96 & 12 & 16 & 28\\
		SMOTE-D & 100.00 & 99.99 & 99.96 & 99.96 & 14 & 15 & 29\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the SSL Renegotiation  dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - SSL Renegotiation }}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 90.08 & 78.83 & 54.04 & 59.53 & 32 & 128 & 161\\
		Borderline SMOTE & 95.80 & 49.57 & 0.00 & 47.90 & 31 & 176 & 207\\
		CCR & 95.80 & 49.57 & 0.00 & 47.90 & 25 & 131 & 156\\
		Cluster SMOTE & 83.51 & 70.87 & 45.04 & 51.54 & 28 & 111 & 139\\
		Gaussian SMOTE & 90.12 & 78.87 & 54.11 & 59.60 & 24 & 142 & 166\\
		k-Means SMOTE & 89.35 & 48.79 & 16.13 & 47.92 & 31 & 112 & 143\\
		None & 95.80 & 49.57 & 0.00 & 47.90 & 1 & 144 & 145\\
		NRAS & 90.10 & 78.85 & 54.08 & 59.57 & 23 & 109 & 132\\
		Random Oversampling & 90.08 & 78.84 & 54.06 & 59.54 & 5 & 116 & 121\\
		Safe Level SMOTE & 90.11 & 78.87 & 54.10 & 59.59 & 529 & 110 & 639\\
		SMOTE & 90.10 & 78.85 & 54.08 & 59.56 & 12 & 110 & 123\\
		SMOTE-D & 83.51 & 70.87 & 45.04 & 51.54 & 14 & 104 & 118\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the SSL Renegotiation  dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - SSL Renegotiation }}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 83.45 & 70.30 & 44.61 & 51.38 & 32 & 5 & 37\\
		Borderline SMOTE & 83.46 & 70.02 & 44.41 & 51.33 & 31 & 5 & 35\\
		CCR & 83.46 & 70.01 & 44.41 & 51.33 & 25 & 6 & 30\\
		Cluster SMOTE & 83.49 & 70.61 & 44.85 & 51.48 & 28 & 5 & 34\\
		Gaussian SMOTE & 83.46 & 70.35 & 44.66 & 51.40 & 24 & 5 & 29\\
		k-Means SMOTE & 92.47 & 50.08 & 24.03 & 49.31 & 31 & 5 & 37\\
		None & 83.46 & 70.01 & 44.41 & 51.33 & 1 & 3 & 5\\
		NRAS & 83.46 & 70.37 & 44.67 & 51.40 & 23 & 5 & 29\\
		Random Oversampling & 83.46 & 70.37 & 44.67 & 51.40 & 5 & 5 & 11\\
		Safe Level SMOTE & 83.46 & 70.37 & 44.67 & 51.40 & 529 & 4 & 533\\
		SMOTE & 83.46 & 70.37 & 44.67 & 51.40 & 12 & 6 & 18\\
		SMOTE-D & 83.47 & 70.47 & 44.75 & 51.43 & 14 & 4 & 19\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the SSL Renegotiation  dataset.}
\end{table}
\clearpage
\subsubsection{SYN DOS}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - SYN DOS}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 100.00 & 99.76 & 99.61 & 99.42 & 26 & 15 & 41\\
		Borderline SMOTE & 99.99 & 99.25 & 99.42 & 98.64 & 20 & 12 & 32\\
		CCR & 99.99 & 98.41 & 99.21 & 98.03 & 16 & 12 & 28\\
		Cluster SMOTE & 99.99 & 99.41 & 99.42 & 98.84 & 19 & 19 & 37\\
		Gaussian SMOTE & 99.98 & 98.95 & 95.81 & 95.91 & 19 & 19 & 39\\
		k-Means SMOTE & 99.99 & 99.22 & 98.48 & 98.50 & 24 & 14 & 38\\
		None & 99.99 & 99.61 & 98.84 & 98.84 & 2 & 10 & 12\\
		NRAS & 99.99 & 99.12 & 99.60 & 98.82 & 18 & 18 & 37\\
		Random Oversampling & 100.00 & 99.61 & 99.61 & 99.41 & 5 & 15 & 20\\
		Safe Level SMOTE & 99.01 & 77.41 & 45.08 & 59.68 & 355 & 36 & 391\\
		SMOTE & 100.00 & 99.49 & 99.81 & 99.22 & 8 & 17 & 25\\
		SMOTE-D & 100.00 & 99.84 & 100.00 & 99.80 & 9 & 16 & 25\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the SYN DOS dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - SYN DOS}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 79.35 & 43.73 & 9.92 & 40.17 & 26 & 167 & 193\\
		Borderline SMOTE & 99.75 & 49.97 & 0.00 & 49.87 & 20 & 109 & 129\\
		CCR & 99.75 & 49.97 & 0.00 & 49.87 & 16 & 140 & 156\\
		Cluster SMOTE & 77.33 & 44.79 & 17.54 & 41.51 & 19 & 124 & 143\\
		Gaussian SMOTE & 79.35 & 43.68 & 9.82 & 40.16 & 19 & 130 & 149\\
		k-Means SMOTE & 99.71 & 59.08 & 52.10 & 58.16 & 24 & 106 & 131\\
		None & 99.75 & 49.97 & 0.00 & 49.87 & 2 & 124 & 125\\
		NRAS & 99.62 & 60.67 & 47.77 & 60.27 & 18 & 89 & 107\\
		Random Oversampling & 72.19 & 40.39 & 9.56 & 36.52 & 5 & 97 & 102\\
		Safe Level SMOTE & 70.44 & 39.46 & 9.23 & 35.61 & 355 & 138 & 493\\
		SMOTE & 71.46 & 39.99 & 9.39 & 36.13 & 8 & 107 & 115\\
		SMOTE-D & 99.62 & 60.50 & 47.66 & 60.08 & 9 & 96 & 105\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the SYN DOS dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - SYN DOS}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 70.49 & 39.36 & 8.93 & 35.62 & 26 & 5 & 30\\
		Borderline SMOTE & 79.39 & 44.23 & 10.93 & 40.27 & 20 & 3 & 23\\
		CCR & 79.39 & 44.25 & 10.97 & 40.27 & 16 & 3 & 19\\
		Cluster SMOTE & 83.63 & 48.08 & 18.58 & 44.75 & 19 & 4 & 22\\
		Gaussian SMOTE & 70.51 & 39.49 & 9.22 & 35.64 & 19 & 4 & 23\\
		k-Means SMOTE & 95.65 & 58.11 & 58.71 & 56.23 & 24 & 4 & 28\\
		None & 79.39 & 44.25 & 10.97 & 40.27 & 2 & 3 & 5\\
		NRAS & 99.70 & 61.29 & 60.21 & 60.32 & 18 & 3 & 22\\
		Random Oversampling & 70.46 & 39.46 & 9.22 & 35.62 & 5 & 3 & 8\\
		Safe Level SMOTE & 70.46 & 39.47 & 9.23 & 35.62 & 355 & 5 & 360\\
		SMOTE & 70.46 & 39.46 & 9.22 & 35.62 & 8 & 4 & 12\\
		SMOTE-D & 99.63 & 60.58 & 48.78 & 60.08 & 9 & 3 & 12\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the SYN DOS dataset.}
\end{table}
\clearpage
\subsubsection{Video Injection}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Video Injection}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 99.99 & 99.96 & 99.93 & 99.90 & 40 & 18 & 57\\
		Borderline SMOTE & 99.99 & 99.94 & 99.93 & 99.91 & 37 & 15 & 52\\
		CCR & 100.00 & 99.97 & 99.97 & 99.96 & 83 & 14 & 96\\
		Cluster SMOTE & 99.99 & 99.95 & 99.88 & 99.87 & 25 & 15 & 39\\
		Gaussian SMOTE & 99.98 & 99.95 & 99.81 & 99.80 & 24 & 20 & 44\\
		k-Means SMOTE & 99.99 & 99.93 & 99.93 & 99.87 & 32 & 20 & 52\\
		None & 99.99 & 99.95 & 99.90 & 99.89 & 2 & 11 & 12\\
		NRAS & 99.99 & 99.97 & 99.95 & 99.92 & 33 & 27 & 60\\
		Random Oversampling & 99.99 & 99.96 & 99.91 & 99.90 & 4 & 15 & 19\\
		Safe Level SMOTE & 99.97 & 99.90 & 99.63 & 99.61 & 962 & 58 & 1,020\\
		SMOTE & 99.99 & 99.94 & 99.88 & 99.86 & 13 & 16 & 29\\
		SMOTE-D & 99.99 & 99.95 & 99.89 & 99.87 & 14 & 14 & 27\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Video Injection dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Video Injection}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 31.77 & 27.18 & 18.45 & 17.27 & 40 & 113 & 153\\
		Borderline SMOTE & 95.85 & 49.57 & 0.00 & 47.93 & 37 & 172 & 209\\
		CCR & 95.85 & 49.57 & 0.00 & 47.93 & 83 & 154 & 236\\
		Cluster SMOTE & 54.22 & 40.02 & 34.18 & 29.70 & 25 & 116 & 140\\
		Gaussian SMOTE & 54.69 & 39.57 & 20.81 & 29.14 & 24 & 149 & 173\\
		k-Means SMOTE & 75.50 & 47.83 & 19.04 & 40.00 & 32 & 111 & 143\\
		None & 95.85 & 49.57 & 0.00 & 47.93 & 2 & 137 & 138\\
		NRAS & 54.41 & 39.31 & 20.68 & 28.97 & 33 & 133 & 166\\
		Random Oversampling & 53.11 & 38.45 & 20.47 & 28.23 & 4 & 117 & 122\\
		Safe Level SMOTE & 54.30 & 39.23 & 20.65 & 28.91 & 962 & 133 & 1,095\\
		SMOTE & 42.63 & 35.79 & 25.60 & 23.42 & 13 & 120 & 133\\
		SMOTE-D & 71.12 & 50.40 & 24.62 & 39.11 & 14 & 88 & 102\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Video Injection dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Video Injection}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 43.72 & 30.01 & 16.25 & 23.40 & 40 & 5 & 45\\
		Borderline SMOTE & 95.85 & 49.57 & 0.00 & 47.93 & 37 & 5 & 42\\
		CCR & 95.85 & 49.57 & 0.00 & 47.93 & 83 & 4 & 86\\
		Cluster SMOTE & 75.78 & 56.03 & 37.80 & 45.52 & 25 & 3 & 27\\
		Gaussian SMOTE & 84.64 & 66.34 & 41.77 & 51.39 & 24 & 3 & 27\\
		k-Means SMOTE & 86.31 & 55.54 & 48.68 & 50.72 & 32 & 4 & 35\\
		None & 95.85 & 49.57 & 0.00 & 47.93 & 2 & 4 & 6\\
		NRAS & 95.00 & 81.39 & 66.13 & 70.06 & 33 & 3 & 36\\
		Random Oversampling & 82.59 & 64.77 & 40.04 & 49.53 & 4 & 3 & 7\\
		Safe Level SMOTE & 88.51 & 71.57 & 47.86 & 56.11 & 962 & 5 & 967\\
		SMOTE & 82.71 & 64.94 & 40.17 & 49.65 & 13 & 5 & 18\\
		SMOTE-D & 94.60 & 79.86 & 64.62 & 69.07 & 14 & 2 & 16\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Video Injection dataset.}
\end{table}



\subsection{Multi-class Datasets with Continuous Features}
\subsubsection{Cover Type}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Cover Type}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 95.00 & 81.39 & 67.87 & 68.84 & 415 & 220 & 635\\
		Borderline SMOTE & 95.21 & 77.21 & 81.76 & 73.28 & 456 & 149 & 605\\
		CCR & 93.54 & 41.31 & 35.15 & 36.19 & 890 & 352 & 1,242\\
		Cluster SMOTE & 94.86 & 81.03 & 67.62 & 68.82 & 371 & 531 & 902\\
		Gaussian SMOTE & 94.34 & 79.06 & 61.40 & 63.29 & 173 & 274 & 447\\
		k-Means SMOTE & 94.69 & 70.40 & 61.76 & 64.10 & 617 & 520 & 1,137\\
		None & 94.94 & 65.78 & 85.43 & 61.45 & 3 & 227 & 230\\
		NRAS & 94.87 & 78.17 & 67.84 & 68.74 & 354 & 482 & 836\\
		Random Oversampling & 94.78 & 80.69 & 66.39 & 67.85 & 21 & 407 & 428\\
		Safe Level SMOTE & 94.40 & 77.78 & 61.40 & 63.21 & 331 & 261 & 592\\
		SMOTE & 94.74 & 80.69 & 65.78 & 67.33 & 260 & 447 & 707\\
		SMOTE-D & 94.76 & 80.94 & 65.94 & 67.49 & 322 & 545 & 867\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Cover Type dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Cover Type}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 81.40 & 33.03 & 22.76 & 20.25 & 415 & 424 & 839\\
		Borderline SMOTE & 89.35 & 32.25 & 4.75 & 25.53 & 456 & 398 & 854\\
		CCR & 85.36 & 11.80 & 0.00 & 6.97 & 890 & 625 & 1,516\\
		Cluster SMOTE & 83.95 & 38.85 & 25.58 & 25.70 & 371 & 773 & 1,144\\
		Gaussian SMOTE & 83.27 & 40.52 & 26.43 & 26.54 & 173 & 458 & 631\\
		k-Means SMOTE & 83.98 & 31.73 & 18.26 & 22.95 & 617 & 799 & 1,416\\
		None & 88.36 & 24.54 & 0.00 & 20.03 & 3 & 576 & 579\\
		NRAS & 83.27 & 38.72 & 24.56 & 24.68 & 354 & 798 & 1,152\\
		Random Oversampling & 82.87 & 38.19 & 25.07 & 24.13 & 21 & 662 & 683\\
		Safe Level SMOTE & 83.62 & 39.80 & 25.93 & 25.49 & 331 & 428 & 758\\
		SMOTE & 83.11 & 37.88 & 24.26 & 24.64 & 260 & 694 & 954\\
		SMOTE-D & 83.04 & 37.45 & 24.65 & 24.22 & 322 & 750 & 1,072\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Cover Type dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Cover Type}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 83.99 & 42.35 & 28.59 & 28.38 & 415 & 6 & 421\\
		Borderline SMOTE & 89.57 & 43.71 & 37.62 & 38.64 & 456 & 7 & 463\\
		CCR & 89.14 & 29.06 & 0.00 & 23.56 & 890 & 123 & 1,013\\
		Cluster SMOTE & 85.78 & 44.82 & 31.59 & 31.56 & 371 & 22 & 393\\
		Gaussian SMOTE & 86.14 & 46.63 & 31.43 & 32.90 & 173 & 13 & 186\\
		k-Means SMOTE & 83.40 & 30.62 & 18.51 & 24.37 & 617 & 36 & 653\\
		None & 89.78 & 40.48 & 9.84 & 33.68 & 3 & 6 & 9\\
		NRAS & 86.48 & 49.94 & 34.95 & 36.93 & 354 & 19 & 373\\
		Random Oversampling & 86.15 & 46.59 & 31.42 & 32.87 & 21 & 24 & 45\\
		Safe Level SMOTE & 86.27 & 47.46 & 32.11 & 33.67 & 331 & 8 & 339\\
		SMOTE & 86.09 & 46.54 & 31.36 & 32.79 & 260 & 24 & 284\\
		SMOTE-D & 85.64 & 45.52 & 30.49 & 31.38 & 322 & 20 & 342\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Cover Type dataset.}
\end{table}
\clearpage
\subsubsection{IoT}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - IoT}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 99.68 & 98.66 & 98.86 & 97.61 & 352 & 38 & 390\\
		Borderline SMOTE & 99.78 & 99.15 & 99.14 & 98.37 & 428 & 41 & 469\\
		CCR & 99.77 & 98.95 & 99.01 & 98.11 & 1,020 & 133 & 1,154\\
		Cluster SMOTE & 99.85 & 99.40 & 99.42 & 98.86 & 797 & 83 & 880\\
		Gaussian SMOTE & 99.74 & 98.96 & 98.98 & 98.03 & 201 & 56 & 257\\
		k-Means SMOTE & 99.83 & 99.29 & 99.33 & 98.69 & 1,283 & 95 & 1,378\\
		None & 99.80 & 99.21 & 99.20 & 98.48 & 5 & 48 & 53\\
		NRAS & 99.71 & 98.82 & 98.93 & 97.84 & 526 & 109 & 635\\
		Random Oversampling & 99.64 & 98.57 & 98.63 & 97.34 & 50 & 73 & 123\\
		Safe Level SMOTE & 99.78 & 99.15 & 99.13 & 98.36 & 256 & 81 & 337\\
		SMOTE & 99.67 & 98.68 & 98.78 & 97.57 & 234 & 67 & 301\\
		SMOTE-D & 99.69 & 98.74 & 98.93 & 97.74 & 297 & 71 & 369\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the IoT dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - IoT}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 89.93 & 39.99 & 0.00 & 29.25 & 352 & 833 & 1,185\\
		Borderline SMOTE & 92.91 & 54.87 & 0.00 & 45.74 & 428 & 1,196 & 1,624\\
		CCR & 88.49 & 27.24 & 0.00 & 19.24 & 1,020 & 1,299 & 2,319\\
		Cluster SMOTE & 93.60 & 62.68 & 0.00 & 52.27 & 797 & 1,339 & 2,136\\
		Gaussian SMOTE & 90.26 & 45.55 & 0.00 & 35.75 & 201 & 1,288 & 1,489\\
		k-Means SMOTE & 92.76 & 53.46 & 0.00 & 42.45 & 1,283 & 1,099 & 2,382\\
		None & 92.52 & 51.45 & 0.00 & 40.71 & 5 & 1,333 & 1,339\\
		NRAS & 90.39 & 47.19 & 0.00 & 37.28 & 526 & 1,431 & 1,957\\
		Random Oversampling & 91.39 & 52.24 & 0.00 & 41.92 & 50 & 1,465 & 1,514\\
		Safe Level SMOTE & 91.71 & 55.30 & 0.00 & 45.35 & 256 & 1,534 & 1,790\\
		SMOTE & 91.06 & 51.55 & 0.00 & 41.65 & 234 & 1,476 & 1,710\\
		SMOTE-D & 93.69 & 62.71 & 30.78 & 52.70 & 297 & 1,180 & 1,477\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the IoT dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - IoT}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 92.30 & 54.18 & 0.00 & 42.18 & 352 & 16 & 368\\
		Borderline SMOTE & 92.34 & 54.62 & 0.00 & 44.31 & 428 & 18 & 446\\
		CCR & 92.83 & 54.14 & 0.00 & 42.08 & 1,020 & 63 & 1,084\\
		Cluster SMOTE & 90.91 & 49.80 & 0.00 & 35.41 & 797 & 25 & 822\\
		Gaussian SMOTE & 92.25 & 55.87 & 0.00 & 43.48 & 201 & 29 & 230\\
		k-Means SMOTE & 90.59 & 41.82 & 0.00 & 29.54 & 1,283 & 44 & 1,327\\
		None & 92.99 & 54.87 & 0.00 & 43.27 & 5 & 13 & 18\\
		NRAS & 91.35 & 54.87 & 0.00 & 40.91 & 526 & 29 & 555\\
		Random Oversampling & 91.88 & 56.86 & 0.00 & 43.27 & 50 & 29 & 79\\
		Safe Level SMOTE & 91.82 & 56.67 & 0.00 & 42.93 & 256 & 30 & 286\\
		SMOTE & 91.88 & 56.88 & 0.00 & 43.26 & 234 & 24 & 258\\
		SMOTE-D & 92.41 & 56.32 & 0.00 & 46.25 & 297 & 31 & 328\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the IoT dataset.}
\end{table}
\clearpage
\subsubsection{SEER}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - SEER}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 93.71 & 61.30 & 55.73 & 57.09 & 521 & 408 & 929\\
		Borderline SMOTE & 93.76 & 60.55 & 56.50 & 57.51 & 584 & 461 & 1,046\\
		CCR & 92.18 & 37.32 & 0.00 & 30.72 & 1,090 & 500 & 1,591\\
		Cluster SMOTE & 93.77 & 61.09 & 56.43 & 56.62 & 406 & 892 & 1,297\\
		Gaussian SMOTE & 93.73 & 61.66 & 55.98 & 56.82 & 171 & 474 & 645\\
		k-Means SMOTE & 93.88 & 58.27 & 57.58 & 53.47 & 585 & 927 & 1,512\\
		None & 94.60 & 60.79 & 64.79 & 55.28 & 3 & 568 & 571\\
		NRAS & 94.30 & 61.35 & 60.83 & 57.51 & 460 & 783 & 1,243\\
		Random Oversampling & 93.94 & 62.29 & 57.12 & 58.13 & 28 & 688 & 716\\
		Safe Level SMOTE & 93.94 & 62.08 & 57.58 & 58.65 & 322 & 421 & 742\\
		SMOTE & 93.74 & 61.48 & 55.90 & 56.94 & 293 & 916 & 1,208\\
		SMOTE-D & 93.99 & 60.59 & 57.30 & 55.64 & 290 & 991 & 1,281\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the SEER dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - SEER}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 89.00 & 38.57 & 32.82 & 31.26 & 521 & 454 & 974\\
		Borderline SMOTE & 90.01 & 39.91 & 33.75 & 35.54 & 584 & 611 & 1,196\\
		CCR & 89.21 & 18.53 & 0.00 & 11.39 & 1,090 & 639 & 1,729\\
		Cluster SMOTE & 88.92 & 37.63 & 31.09 & 31.56 & 406 & 621 & 1,027\\
		Gaussian SMOTE & 89.01 & 40.01 & 34.42 & 32.36 & 171 & 555 & 726\\
		k-Means SMOTE & 89.26 & 32.48 & 26.12 & 27.11 & 585 & 603 & 1,188\\
		None & 91.26 & 32.61 & 0.00 & 25.55 & 3 & 559 & 562\\
		NRAS & 89.20 & 42.33 & 37.15 & 33.47 & 460 & 651 & 1,111\\
		Random Oversampling & 88.24 & 37.45 & 31.57 & 29.98 & 28 & 659 & 687\\
		Safe Level SMOTE & 89.28 & 41.07 & 35.23 & 33.96 & 322 & 676 & 998\\
		SMOTE & 89.24 & 39.90 & 33.45 & 32.92 & 293 & 604 & 896\\
		SMOTE-D & 89.37 & 37.87 & 32.20 & 31.47 & 290 & 621 & 912\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the SEER dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - SEER}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 88.63 & 34.90 & 34.56 & 29.26 & 521 & 15 & 535\\
		Borderline SMOTE & 90.90 & 31.56 & 0.00 & 25.75 & 584 & 20 & 605\\
		CCR & 89.47 & 19.48 & 0.00 & 12.58 & 1,090 & 148 & 1,238\\
		Cluster SMOTE & 90.05 & 35.71 & 34.84 & 31.24 & 406 & 15 & 421\\
		Gaussian SMOTE & 89.96 & 38.88 & 38.99 & 33.37 & 171 & 14 & 184\\
		k-Means SMOTE & 88.46 & 26.51 & 21.18 & 22.33 & 585 & 44 & 629\\
		None & 91.00 & 30.53 & 0.00 & 23.26 & 3 & 5 & 8\\
		NRAS & 89.26 & 37.96 & 37.49 & 32.75 & 460 & 21 & 481\\
		Random Oversampling & 89.54 & 38.29 & 38.21 & 32.26 & 28 & 12 & 40\\
		Safe Level SMOTE & 90.75 & 39.56 & 41.09 & 33.73 & 322 & 22 & 344\\
		SMOTE & 89.50 & 38.17 & 38.12 & 32.16 & 293 & 15 & 308\\
		SMOTE-D & 90.17 & 36.21 & 36.85 & 31.29 & 290 & 13 & 304\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the SEER dataset.}
\end{table}
\clearpage
\subsubsection{Traffic}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Random Forest - Traffic}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 84.87 & 43.55 & 45.07 & 40.20 & 3,312 & 566 & 3,878\\
		Borderline SMOTE & 84.85 & 43.19 & 45.94 & 39.58 & 3,143 & 577 & 3,720\\
		CCR & 80.06 & 18.03 & 14.89 & 12.86 & 1,584 & 652 & 2,237\\
		Cluster SMOTE & 84.70 & 44.26 & 43.07 & 40.96 & 440 & 1,113 & 1,554\\
		Gaussian SMOTE & 84.75 & 44.36 & 42.83 & 40.75 & 611 & 595 & 1,205\\
		k-Means SMOTE & 84.36 & 41.08 & 42.20 & 37.81 & 550 & 1,040 & 1,590\\
		None & 85.33 & 43.12 & 50.18 & 39.27 & 3 & 780 & 783\\
		NRAS & 84.68 & 41.39 & 46.62 & 37.77 & 1,970 & 1,024 & 2,994\\
		Random Oversampling & 85.10 & 45.64 & 45.28 & 42.12 & 20 & 957 & 976\\
		Safe Level SMOTE & 84.82 & 43.37 & 44.11 & 40.20 & 3,085 & 553 & 3,638\\
		SMOTE & 84.81 & 44.34 & 43.34 & 41.33 & 990 & 1,257 & 2,246\\
		SMOTE-D & 84.79 & 44.34 & 43.27 & 41.42 & 1,085 & 1,136 & 2,220\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Random Forest classifier on the Traffic dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{SVM - Traffic}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 78.10 & 20.84 & 20.40 & 16.67 & 3,312 & 405 & 3,716\\
		Borderline SMOTE & 78.99 & 21.90 & 20.79 & 18.33 & 3,143 & 533 & 3,676\\
		CCR & 78.78 & 14.03 & 7.67 & 9.05 & 1,584 & 613 & 2,198\\
		Cluster SMOTE & 77.74 & 19.71 & 18.35 & 16.12 & 440 & 501 & 942\\
		Gaussian SMOTE & 79.13 & 21.27 & 20.68 & 16.65 & 611 & 320 & 930\\
		k-Means SMOTE & 77.68 & 19.31 & 17.89 & 16.11 & 550 & 494 & 1,044\\
		None & 77.78 & 16.47 & 19.07 & 13.03 & 3 & 558 & 561\\
		NRAS & 78.13 & 21.38 & 19.85 & 18.36 & 1,970 & 511 & 2,481\\
		Random Oversampling & 78.29 & 20.90 & 19.91 & 17.13 & 20 & 524 & 544\\
		Safe Level SMOTE & 78.91 & 21.83 & 20.40 & 18.22 & 3,085 & 497 & 3,582\\
		SMOTE & 78.37 & 21.03 & 19.46 & 17.61 & 990 & 548 & 1,538\\
		SMOTE-D & 78.77 & 20.95 & 20.37 & 16.48 & 1,085 & 540 & 1,625\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the SVM classifier on the Traffic dataset.}
\end{table}
\begin{table}[htb!]
	\centering
	\renewcommand{\arraystretch}{1.25}
		\begin{adjustbox}{center,max width = 135mm}
		\footnotesize
		\begin{tabular}{lccccccc}\hline
		\multicolumn{8}{c}{\textbf{Naive Bayes - Traffic}}\\
		\bottomrule
		\textbf{Sampling Method} & \textbf{AvAvg} & \textbf{AvFb} & \textbf{MAvG} & \textbf{CBA} & \textbf{Sampling} & \textbf{Classifier} & \textbf{Total}\\
		& & & & & \textbf{Time (s)} & \textbf{Time (s)} & \textbf{Time (s)}\\\hline
		ADASYN & 76.86 & 18.06 & 20.10 & 14.52 & 3,312 & 10 & 3,322\\
		Borderline SMOTE & 78.77 & 21.64 & 22.06 & 17.67 & 3,143 & 13 & 3,156\\
		CCR & 78.56 & 9.14 & 0.00 & 3.77 & 1,584 & 149 & 1,733\\
		Cluster SMOTE & 76.43 & 15.77 & 17.66 & 13.32 & 440 & 15 & 455\\
		Gaussian SMOTE & 79.10 & 21.14 & 20.85 & 18.49 & 611 & 5 & 616\\
		k-Means SMOTE & 77.04 & 16.10 & 16.31 & 13.21 & 550 & 38 & 588\\
		None & 78.84 & 11.00 & 0.00 & 5.41 & 3 & 4 & 7\\
		NRAS & 77.84 & 20.07 & 19.61 & 17.32 & 1,970 & 13 & 1,983\\
		Random Oversampling & 76.91 & 18.66 & 20.72 & 14.77 & 20 & 14 & 34\\
		Safe Level SMOTE & 78.99 & 19.54 & 20.71 & 15.54 & 3,085 & 13 & 3,098\\
		SMOTE & 76.79 & 18.46 & 20.58 & 14.51 & 990 & 13 & 1,002\\
		SMOTE-D & 77.04 & 16.89 & 20.25 & 12.98 & 1,085 & 13 & 1,097\\
		\bottomrule
		\end{tabular}
	\end{adjustbox}
	\caption{Execution time and performance metrics for the Naive Bayes classifier on the Traffic dataset.}
\end{table}




%% The Appendices part is started with the command \appendix;
%% appendix sections are then done as normal sections
%% \appendix

%% \section{}
%% \label{}

%% References
%%
%% Following citation commands can be used in the body text:
%% Usage of \cite is as follows:
%%   \cite{key}          ==>>  [#]
%%   \cite[chap. 2]{key} ==>>  [#, chap. 2]
%%   \citet{key}         ==>>  Author [#]

%% References with bibTeX database:


%% Authors are advised to submit their bibtex database files. They are
%% requested to list a bibtex style file in the manuscript if they do
%% not want to use model1-num-names.bst.

%% References without bibTeX database:

% \begin{thebibliography}{00}

%% \bibitem must have the following form:
%%   \bibitem{key}...
%%

% \bibitem{}

% \end{thebibliography}


\end{document}

%%
%% End of file `elsarticle-template-1-num.tex'.

